Deep random difference method for high-dimensional quasilinear parabolic partial differential equations

Solving high-dimensional parabolic partial differential equations (PDEs) with deep learning methods is often computationally and memory intensive, primarily due to the need for automatic differentiation (AD) to compute large Hessian matrices in the PDE. In this work, we propose a deep random difference method (DRDM) that addresses these issues by approximating the convection-diffusion operator using only first-order differences and the solution by deep neural networks, thus avoiding Hessian and other derivative computations. The DRDM is implemented within a Galerkin framework to reduce sampling variance, and the solution space is explored using stochastic differential equations (SDEs) to capture the dynamics of the convection-diffusion operator. The approach is then extended to solve Hamilton-Jacobi-Bellman (HJB) equations, which recovers existing martingale deep learning methods for PDEs [{\it SIAM J. Sci. Comput.}, 47 (2025), pp. C795-C819], without using stochastic calculus. The proposed method offers two main advantages: it avoids the need to compute derivatives in PDEs and enables parallel computation of the loss function in both time and space. Moreover, a rigorous error estimate is proven for the quasi-linear parabolic equation, showing first-order accuracy in $h$, the time step used in the discretization of the SDE paths by the Euler-Maruyama scheme. Numerical experiments demonstrate that the method can efficiently and accurately solve quasilinear parabolic PDEs and HJB equations in dimensions up to $10^5$ and $10^4$, respectively.

==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfColeSumG(HjbHopfCole1a):
    sphere = False

    def g(self, x):
        i = torch.arange(self.dim_x).float()
        sin_i = torch.sin(i * torch.pi / self.dim_x)
        rad_2 = (sin_i + x).pow(2).sum(-1, keepdim=True) * self.dim_x**(-0.5)
        g1 = 1. + rad_2
        g2 = -0.8 * torch.cos(torch.pi * self.dim_x**(-0.5) * rad_2)
        return g1 + g2


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.2


class HjbHopfCole1c(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve}

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        t, xt_pil = self.gen_pilpath(x0, num_dt)

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.squeeze().cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                t, xt = self.gen_pilpath(x0, num_dt)
            else:
                t, xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            t_path, xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            t_path, xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        self.plot_vtx_1d(t_path, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_UnitBall(QLP1):
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    sphere = True

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = 2 * self.dim_x**(-0.5) * torch.sin(xi)**2
        return ci


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler, autocast
from torch.nn.parameter import Parameter
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class FourierFeatures(nn.Module):

    def __init__(self, min_frequency: int = 1, max_frequency: int = 10):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 multi_scale=False,
                 scale_factor=10.,
                 fourier_frequency=None,
                 enable_autocast=False):
        # xdims: Sequence of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.enable_autocast = enable_autocast

        if fourier_frequency is not None:
            min_freq, max_freq = fourier_frequency
            ff_layer = FourierFeatures(min_frequency=min_freq,
                                       max_frequency=max_freq)
            outdim_fflayer = 2 * ff_layer.num_freqs * dim_x
            self.xlayer = nn.Sequential(
                ff_layer,
                nn.Linear(outdim_fflayer, xdims[1]),
            )
        else:
            self.xlayer = nn.Linear(dim_x, xdims[1])

        layers = []
        if layer_norm is True:
            layers.append(nn.LayerNorm(xdims[1]))
        
        if self.num_hidden > 0:
            
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                if layer_norm is True:
                    layers.append(nn.LayerNorm(xdims[i + 1]))
                layers.append(act_func())
            
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out))
        else:
            layers.append(nn.Identity())

        self.layers = nn.Sequential(*layers)

        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        ltx = self.scale_layer(self.xlayer(x))
        y = self.shell_func(x, self.layers(ltx))
        return y

    def forward(self, _t, x):
        with autocast(x.device.type, enabled=self.enable_autocast):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            _, xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            _, xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    """
    MartNet is an abstract base class for solving partial differential equations (PDEs) using deep neural networks (DNNs).
    Attributes:
        name (str): The name of the class.
        problem (PDE): The PDE problem to be solved.
        nets (Sequence[DNNtx]): A sequence of neural networks used in the solution.
        num_dt (int): The number of time steps.
        use_dist (bool): Flag indicating whether to use distributed training.
        rank (int): The rank of the current process in distributed training.
        world_size (int): The total number of processes in distributed training.
        dt (float): The time step size.
        t_path (torch.Tensor): The time path tensor.
        unn (Optional[DNNtx]): The neural network for 'u' term.
        vnn (DNNtx): The neural network for 'v' term.
        rhonn (DNNtx): The neural network for 'rho' term.
        has_vterm (bool): Flag indicating whether the problem has a 'v' term.
        _rho_val (Optional[torch.Tensor]): Cached value of rho.
        _deltam (Optional[torch.Tensor]): Cached value of delta m.
        mart_loss (Optional[torch.Tensor]): Cached value of martingale loss.
        ctr_loss (Optional[torch.Tensor]): Cached value of control loss.
    Methods:
        __init__(self, problem: PDE, nets: Sequence[DNNtx], num_dt: int = 100, use_dist: bool = False, rank: int = 0) -> None:
            Initializes the MartNet class with the given parameters.
        init_train(self) -> None:
            Initializes the training process by setting the neural networks to training mode.
        finalize_train(self) -> None:
            Finalizes the training process by setting the neural networks to evaluation mode.
        loss_mart(self, deltam: torch.Tensor, rho: torch.Tensor) -> torch.Tensor:
            Computes the martingale loss given delta m and rho tensors.
        delta_m(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, f_offline: Optional[torch.Tensor] = None, compute_ugrad: bool = True) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
            Abstract method to compute delta m. Must be implemented by subclasses.
        loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
            Abstract method to compute control loss. Must be implemented by subclasses.
        loss_desc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the descent step, including martingale and control losses.
        loss_asc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the ascent step, including martingale loss.
    """
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import DNNtx, EigenFuncValue, PathSampler, train_martnet
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    act_u = getattr(nn, config.get('Network', 'act_u'))
    width_u = eval(config.get('Network', 'width_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')
    width_u = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    layer_norm = config.getboolean('Network', 'layer_norm')
    unn = DNNtx(width_u,
                act_func=act_u,
                enable_autocast=enable_autocast,
                layer_norm=layer_norm)
    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    width_v = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    layer_norm = config.getboolean('Network', 'layer_norm')
    if isinstance(pde, EVP):
        vnn = EigenFuncValue(width_v,
                             act_func=act_v,
                             init_lamb=pde.lamb_init,
                             fourier_frequency=pde.fourier_frequency,
                             enable_autocast=enable_autocast,
                             layer_norm=layer_norm)
        vnn = pde.set_vnn_forward(vnn)
    else:
        vnn = DNNtx(width_v,
                    act_func=act_v,
                    enable_autocast=enable_autocast,
                    layer_norm=layer_norm)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    width_rho = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    shell_test = lambda _x, y: rho_shell(y)
    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor,
                  enable_autocast=False)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)
        else:
            path_dict = None

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        path_summ = summary_repath(rdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_hist_summary(hist_summ, sav_path)
            plot_path_summary(path_summ, sav_path)
    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, rdict_list = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)

    hist_summ = summary_hist(hdict_list)
    path_summ = summary_repath(rdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        path_summ.to_csv(f'{sav_path}summary_path.csv')
        plot_hist_summary(hist_summ, sav_path)
        plot_path_summary(hist_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    # maxit_func = lambda _d: 6000
    # width_func = lambda _d: 10000
    # width_func = lambda _d: 256
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True

    repeat_time = 5
    dimx_list = [1000]
    # dimx_list = [1, 5, 10, 20, 30, 40, 50, 100]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        'Shock1a',
        # 'Shock1aBmPil',
        'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole1c',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2)*torch.eye(self.dim_x)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion
        
        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2bVarmu(QLP2b):
    name = 'QLP-2b-Varmu'

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        
        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''
        
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    # width_func = default_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 5
    dimx_list = [10000]
    numdt_list = [32]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        'QLP1',
        'QLP2a',
        'QLP2b',
        # 'QLP2bVarmu',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2)*torch.eye(self.dim_x)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion
        
        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2bVarmu(QLP2b):
    name = 'QLP-2b-Varmu'

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean(
        'Example',
        'save_result_for_every_repeat_time',
    )
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        torch.cuda.empty_cache()
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    # width_func = default_width
    width_rho = 1200
    num_hidd = 6
    # lr0_func = default_lr0func
    lr0_func = small_lrfunc
    rate_lr0_lrend = 1e-1
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 3
    dimx_list = [100000]
    numdt_list = [32]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        'QLP1',
        'QLP2a',
        'QLP2b',
        'QLP2bVarmu',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2)*torch.eye(self.dim_x)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion
        
        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2bVarmu(QLP2b):
    name = 'QLP-2b-Varmu'

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        
        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''
        
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    width_func = lambda _d: 10010
    # width_func = lambda _d: 100
    # width_func = default_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 1
    dimx_list = [100000]
    numdt_list = [32]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        'QLP1',
        'QLP2a',
        'QLP2b',
        'QLP2bVarmu',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2)*torch.eye(self.dim_x)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion
        
        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2bVarmu(QLP2b):
    name = 'QLP-2b-Varmu'

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        
        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    # width_func = default_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 5
    dimx_list = [10000]
    numdt_list = [32]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        'QLP2bVarmu',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2)*torch.eye(self.dim_x)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion
        
        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2bVarmu(QLP2b):
    name = 'QLP-2b-Varmu'

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean(
        'Example',
        'save_result_for_every_repeat_time',
    )
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        torch.cuda.empty_cache()
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    # width_func = default_width
    width_rho = 1200
    num_hidd = 6
    lr0_func = default_lr0func
    # lr0_func = small_lrfunc
    rate_lr0_lrend = 1e-2
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 3
    dimx_list = [100000]
    numdt_list = [32]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        'QLP2bVarmu',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.2


class HjbHopfCole1c(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)
    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        t, xt_pil = self.gen_pilpath(x0, num_dt)

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.squeeze().cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    x0_for_train = {'S2': diag_curve}
    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                t, xt = self.gen_pilpath(x0, num_dt)
            else:
                t, xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(7, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=50,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            t_path, xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            t_path, xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        self.plot_vtx_1d(t_path, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1(Shock):
    pass


class Shock1a(Shock):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock2(Shock):
    coeff_mu = 5


class Shock2a(Shock2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.nn.parameter import Parameter
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer
from torch.amp import autocast, GradScaler

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class FourierFeatures(nn.Module):

    def __init__(self, min_frequency: int = 1, max_frequency: int = 10):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.,
                 fourier_frequency=None):
        # xdims: Sequence of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if fourier_frequency is not None:
            min_freq, max_freq = fourier_frequency
            ff_layer = FourierFeatures(min_frequency=min_freq,
                                       max_frequency=max_freq)
            outdim_fflayer = 2 * ff_layer.num_freqs * dim_x
            self.xlayer = nn.Sequential(
                ff_layer,
                nn.Linear(outdim_fflayer, xdims[1]),
            )
        else:
            self.xlayer = nn.Linear(dim_x, xdims[1])

        layers = []
        if self.num_hidden > 0:
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out))
        else:
            layers.append(nn.Identity())

        self.layers = nn.Sequential(*layers)
        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        ltx = self.scale_layer(self.xlayer(x))
        y = self.shell_func(x, self.layers(ltx))
        return y

    def forward(self, _t, x):
        return self.call(_t, x)

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self,
                 xdims,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.,
                 init_lamb=1.0,
                 fourier_frequency=None):
        super().__init__(xdims,
                         shell_func=shell_func,
                         act_func=act_func,
                         multi_scale=multi_scale,
                         scale_factor=scale_factor,
                         fourier_frequency=fourier_frequency)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.):
        super().__init__(xdims,
                         shell_func=shell_func,
                         act_func=act_func,
                         multi_scale=multi_scale,
                         scale_factor=scale_factor)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            _, xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            _, xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    """
    MartNet is an abstract base class for solving partial differential equations (PDEs) using deep neural networks (DNNs).
    Attributes:
        name (str): The name of the class.
        problem (PDE): The PDE problem to be solved.
        nets (Sequence[DNNtx]): A sequence of neural networks used in the solution.
        num_dt (int): The number of time steps.
        use_dist (bool): Flag indicating whether to use distributed training.
        rank (int): The rank of the current process in distributed training.
        world_size (int): The total number of processes in distributed training.
        dt (float): The time step size.
        t_path (torch.Tensor): The time path tensor.
        unn (Optional[DNNtx]): The neural network for 'u' term.
        vnn (DNNtx): The neural network for 'v' term.
        rhonn (DNNtx): The neural network for 'rho' term.
        has_vterm (bool): Flag indicating whether the problem has a 'v' term.
        _rho_val (Optional[torch.Tensor]): Cached value of rho.
        _deltam (Optional[torch.Tensor]): Cached value of delta m.
        mart_loss (Optional[torch.Tensor]): Cached value of martingale loss.
        ctr_loss (Optional[torch.Tensor]): Cached value of control loss.
    Methods:
        __init__(self, problem: PDE, nets: Sequence[DNNtx], num_dt: int = 100, use_dist: bool = False, rank: int = 0) -> None:
            Initializes the MartNet class with the given parameters.
        init_train(self) -> None:
            Initializes the training process by setting the neural networks to training mode.
        finalize_train(self) -> None:
            Finalizes the training process by setting the neural networks to evaluation mode.
        loss_mart(self, deltam: torch.Tensor, rho: torch.Tensor) -> torch.Tensor:
            Computes the martingale loss given delta m and rho tensors.
        delta_m(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, f_offline: Optional[torch.Tensor] = None, compute_ugrad: bool = True) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
            Abstract method to compute delta m. Must be implemented by subclasses.
        loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
            Abstract method to compute control loss. Must be implemented by subclasses.
        loss_desc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the descent step, including martingale and control losses.
        loss_asc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the ascent step, including martingale loss.
    """
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_autocast: bool = False,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler()

    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)
        device = xt_pil.device.type

        for _ in range(step_desc):
            with autocast(device, enabled=enable_autocast):
                loss_desc = martnet.loss_desc(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    ft_offline=ft_offline,
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                # opt.step()
                scaler.step(opt)
                scaler.update()
                opt.zero_grad()

        for _ in range(step_asc):
            with autocast(device, enabled=enable_autocast):
                loss_asc = martnet.loss_asc(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    ft_offline=ft_offline,
                )
            scaler.scale(loss_asc).backward()
            scaler.step(optim_asc)
            scaler.update()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()
        rt = time.time() - rt0

        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()

        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import DNNtx, EigenFuncValue, PathSampler, train_martnet
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_autocast": config.getboolean('Environment', 'enable_autocast'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    act_u = getattr(nn, config.get('Network', 'act_u'))
    width_u = eval(config.get('Network', 'width_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')
    width_u = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    unn = DNNtx(width_u, act_func=act_u)
    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    width_v = [pde.dim_x] + [width_v] * num_hidden_v + [1]
    if isinstance(pde, EVP):
        vnn = EigenFuncValue(width_v,
                             act_func=act_v,
                             init_lamb=pde.lamb_init,
                             fourier_frequency=pde.fourier_frequency)
        vnn = pde.set_vnn_forward(vnn)
    else:
        vnn = DNNtx(width_v, act_func=act_v)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    width_rho = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    shell_test = lambda _x, y: rho_shell(y)
    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"
        if isinstance(example, HJB):
            ctrfunc_syspath = martnet.unn
        else:
            ctrfunc_syspath = martnet.vnn
        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctrfunc_syspath)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctrfunc_syspath)
        else:
            path_dict = None

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        path_summ = summary_repath(rdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_hist_summary(hist_summ, sav_path)
            plot_path_summary(path_summ, sav_path)
    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, rdict_list = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)

    hist_summ = summary_hist(hdict_list)
    path_summ = summary_repath(rdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        path_summ.to_csv(f'{sav_path}summary_path.csv')
        plot_hist_summary(hist_summ, sav_path)
        plot_path_summary(hist_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if i == 0:
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$",
                      "Exact $v(0, X_0)$", "Exact $v(T, X_T)$")
        else:
            labels = (None, None, None, None)
        plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=labels[0],
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=labels[0],
                    marker='o')
    plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
        plot_vtx_path(
            t_grid,
            path_res['vtrue_path'],
            path_res['vappr_path'],
            sav_prefix,
        )


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x < 1000:
        maxit = 2000
    elif dim_x < 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x < 1000:
        maxit = 3000
    elif dim_x < 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x < 1000:
        bsz = 256
    elif dim_x < 5000:
        bsz = 128
    else:
        bsz = 64
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    else:
        esz = 5000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    # maxit_func = lambda _: 9000
    maxit_func = maxit_default
    # maxit_func = lambda d: 6000
    # width_func = lambda d: 5000
    # width_func = lambda d: 256
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True

    repeat_time = 5
    dimx_list = [10000]
    # dimx_list = [1000, 2000, 3000, 4000, 5000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'Shock1',
        # 'Shock2',
        # 'Shock1a',
        # 'Shock2a',
        'HjbHopfCole1a',
        'HjbHopfCole1b',
        'HjbHopfCole1c',
        'HjbHopfCole2',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.3/HJB1a---m92/temp.py <==
import torch
import torch.nn as nn

# 确保有可用的 CUDA 设备
if not torch.cuda.is_available():
    print("CUDA is not available. This example requires a GPU.")
else:
    device = "cuda"
    
    # 定义模型部分
    layer_norm = nn.LayerNorm(10).to(device) # 不支持 FP16 autocast 的操作
    linear_layer = nn.Linear(10, 5).to(device)  # 支持 FP16 autocast 的操作
    
    # 创建一个 FP32 输入张量
    input_tensor = torch.randn(4, 10, device=device, dtype=torch.float32)
    
    print(f"Initial input dtype: {input_tensor.dtype}\n")
    
    # 在 autocast 上下文之内
    with torch.cuda.amp.autocast():
        print("--- Inside autocast context ---")
        
        # 1. LayerNorm (不支持的操作)
        output_layernorm = layer_norm(input_tensor)
        print(f"After LayerNorm (unsupported op), output dtype is: {output_layernorm.dtype}")
        print(" -> Correct! autocast kept it in float32 for stability.\n")
        
        # 2. Linear (支持的操作)
        final_output = linear_layer(output_layernorm)
        print(f"After Linear (supported op), final output dtype is: {final_output.dtype}")
        print(" -> Correct! autocast converted the float32 input to float16 before execution.")
        
    print("--- Outside autocast context ---")

==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.2


class HjbHopfCole1c(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)
    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        t, xt_pil = self.gen_pilpath(x0, num_dt)

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.squeeze().cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    x0_for_train = {'S2': diag_curve}
    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                t, xt = self.gen_pilpath(x0, num_dt)
            else:
                t, xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(7, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=50,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            t_path, xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            t_path, xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        self.plot_vtx_1d(t_path, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1(Shock):
    pass


class Shock1a(Shock):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock2(Shock):
    coeff_mu = 5


class Shock2a(Shock2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.nn.parameter import Parameter
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer
from torch.amp import autocast, GradScaler

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class FourierFeatures(nn.Module):

    def __init__(self, min_frequency: int = 1, max_frequency: int = 10):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.,
                 fourier_frequency=None):
        # xdims: Sequence of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if fourier_frequency is not None:
            min_freq, max_freq = fourier_frequency
            ff_layer = FourierFeatures(min_frequency=min_freq,
                                       max_frequency=max_freq)
            outdim_fflayer = 2 * ff_layer.num_freqs * dim_x
            self.xlayer = nn.Sequential(
                ff_layer,
                nn.Linear(outdim_fflayer, xdims[1]),
            )
        else:
            self.xlayer = nn.Linear(dim_x, xdims[1])

        layers = []
        if self.num_hidden > 0:
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out))
        else:
            layers.append(nn.Identity())

        self.layers = nn.Sequential(*layers)
        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        ltx = self.scale_layer(self.xlayer(x))
        y = self.shell_func(x, self.layers(ltx))
        return y

    def forward(self, _t, x):
        return self.call(_t, x)

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self,
                 xdims,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.,
                 init_lamb=1.0,
                 fourier_frequency=None):
        super().__init__(xdims,
                         shell_func=shell_func,
                         act_func=act_func,
                         multi_scale=multi_scale,
                         scale_factor=scale_factor,
                         fourier_frequency=fourier_frequency)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.):
        super().__init__(xdims,
                         shell_func=shell_func,
                         act_func=act_func,
                         multi_scale=multi_scale,
                         scale_factor=scale_factor)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            _, xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            _, xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    """
    MartNet is an abstract base class for solving partial differential equations (PDEs) using deep neural networks (DNNs).
    Attributes:
        name (str): The name of the class.
        problem (PDE): The PDE problem to be solved.
        nets (Sequence[DNNtx]): A sequence of neural networks used in the solution.
        num_dt (int): The number of time steps.
        use_dist (bool): Flag indicating whether to use distributed training.
        rank (int): The rank of the current process in distributed training.
        world_size (int): The total number of processes in distributed training.
        dt (float): The time step size.
        t_path (torch.Tensor): The time path tensor.
        unn (Optional[DNNtx]): The neural network for 'u' term.
        vnn (DNNtx): The neural network for 'v' term.
        rhonn (DNNtx): The neural network for 'rho' term.
        has_vterm (bool): Flag indicating whether the problem has a 'v' term.
        _rho_val (Optional[torch.Tensor]): Cached value of rho.
        _deltam (Optional[torch.Tensor]): Cached value of delta m.
        mart_loss (Optional[torch.Tensor]): Cached value of martingale loss.
        ctr_loss (Optional[torch.Tensor]): Cached value of control loss.
    Methods:
        __init__(self, problem: PDE, nets: Sequence[DNNtx], num_dt: int = 100, use_dist: bool = False, rank: int = 0) -> None:
            Initializes the MartNet class with the given parameters.
        init_train(self) -> None:
            Initializes the training process by setting the neural networks to training mode.
        finalize_train(self) -> None:
            Finalizes the training process by setting the neural networks to evaluation mode.
        loss_mart(self, deltam: torch.Tensor, rho: torch.Tensor) -> torch.Tensor:
            Computes the martingale loss given delta m and rho tensors.
        delta_m(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, f_offline: Optional[torch.Tensor] = None, compute_ugrad: bool = True) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
            Abstract method to compute delta m. Must be implemented by subclasses.
        loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
            Abstract method to compute control loss. Must be implemented by subclasses.
        loss_desc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the descent step, including martingale and control losses.
        loss_asc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the ascent step, including martingale loss.
    """
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_autocast: bool = False,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler()

    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)
        device = xt_pil.device.type

        for _ in range(step_desc):
            with autocast(device, enabled=enable_autocast):
                loss_desc = martnet.loss_desc(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    ft_offline=ft_offline,
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                # opt.step()
                scaler.step(opt)
                scaler.update()
                opt.zero_grad()

        for _ in range(step_asc):
            with autocast(device, enabled=enable_autocast):
                loss_asc = martnet.loss_asc(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    ft_offline=ft_offline,
                )
            scaler.scale(loss_asc).backward()
            scaler.step(optim_asc)
            scaler.update()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()
        rt = time.time() - rt0

        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()

        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import DNNtx, EigenFuncValue, PathSampler, train_martnet
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_autocast": config.getboolean('Environment', 'enable_autocast'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    act_u = getattr(nn, config.get('Network', 'act_u'))
    width_u = eval(config.get('Network', 'width_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')
    width_u = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    unn = DNNtx(width_u, act_func=act_u)
    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    width_v = [pde.dim_x] + [width_v] * num_hidden_v + [1]
    if isinstance(pde, EVP):
        vnn = EigenFuncValue(width_v,
                             act_func=act_v,
                             init_lamb=pde.lamb_init,
                             fourier_frequency=pde.fourier_frequency)
        vnn = pde.set_vnn_forward(vnn)
    else:
        vnn = DNNtx(width_v, act_func=act_v)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    width_rho = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    shell_test = lambda _x, y: rho_shell(y)
    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"
        if isinstance(example, HJB):
            ctrfunc_syspath = martnet.unn
        else:
            ctrfunc_syspath = martnet.vnn
        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctrfunc_syspath)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctrfunc_syspath)
        else:
            path_dict = None

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        path_summ = summary_repath(rdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_hist_summary(hist_summ, sav_path)
            plot_path_summary(path_summ, sav_path)
    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, rdict_list = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)

    hist_summ = summary_hist(hdict_list)
    path_summ = summary_repath(rdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        path_summ.to_csv(f'{sav_path}summary_path.csv')
        plot_hist_summary(hist_summ, sav_path)
        plot_path_summary(hist_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if i == 0:
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$",
                      "Exact $v(0, X_0)$", "Exact $v(T, X_T)$")
        else:
            labels = (None, None, None, None)
        plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=labels[0],
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=labels[0],
                    marker='o')
    plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
        plot_vtx_path(
            t_grid,
            path_res['vtrue_path'],
            path_res['vappr_path'],
            sav_prefix,
        )


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x < 1000:
        maxit = 2000
    elif dim_x < 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x < 1000:
        maxit = 3000
    elif dim_x < 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x < 1000:
        bsz = 256
    elif dim_x < 5000:
        bsz = 128
    else:
        bsz = 64
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    else:
        esz = 5000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    # maxit_func = lambda _: 9000
    maxit_func = maxit_default
    # maxit_func = lambda d: 6000
    # width_func = lambda d: 5000
    # width_func = lambda d: 256
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True

    repeat_time = 5
    dimx_list = [10000]
    # dimx_list = [1000, 2000, 3000, 4000, 5000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'Shock1',
        # 'Shock2',
        # 'Shock1a',
        # 'Shock2a',
        'HjbHopfCole1a',
        'HjbHopfCole1b',
        'HjbHopfCole1c',
        'HjbHopfCole2',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.3/HJB1b---m94/temp.py <==
import torch
import torch.nn as nn

# 确保有可用的 CUDA 设备
if not torch.cuda.is_available():
    print("CUDA is not available. This example requires a GPU.")
else:
    device = "cuda"
    
    # 定义模型部分
    layer_norm = nn.LayerNorm(10).to(device) # 不支持 FP16 autocast 的操作
    linear_layer = nn.Linear(10, 5).to(device)  # 支持 FP16 autocast 的操作
    
    # 创建一个 FP32 输入张量
    input_tensor = torch.randn(4, 10, device=device, dtype=torch.float32)
    
    print(f"Initial input dtype: {input_tensor.dtype}\n")
    
    # 在 autocast 上下文之内
    with torch.cuda.amp.autocast():
        print("--- Inside autocast context ---")
        
        # 1. LayerNorm (不支持的操作)
        output_layernorm = layer_norm(input_tensor)
        print(f"After LayerNorm (unsupported op), output dtype is: {output_layernorm.dtype}")
        print(" -> Correct! autocast kept it in float32 for stability.\n")
        
        # 2. Linear (支持的操作)
        final_output = linear_layer(output_layernorm)
        print(f"After Linear (supported op), final output dtype is: {final_output.dtype}")
        print(" -> Correct! autocast converted the float32 input to float16 before execution.")
        
    print("--- Outside autocast context ---")

==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_UnitBall(QLP1):
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    sphere = True

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = 2 * self.dim_x**(-0.5) * torch.sin(xi)**2
        return ci


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x) 
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_UnitBall(QLP1):
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    sphere = True

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = 2 * self.dim_x**(-0.5) * torch.sin(xi)**2
        return ci


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
    s,
    v_list,
    sav_prefix,
    labels=None,
    ylim=None,
    alpha=0.85,
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))
    plt.figure(figsize=(6, 3.5))
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left')
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def main():
    dir = './m140m141_hc1a_pert/outputs'  # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )
    pass


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}_Mscale{use_multiscale}_Vscale{use_varscale}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 6000
    # maxit_func = maxit_default
    # width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 5
    dimx_list = [10000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        'HjbHopfCole2',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP1BmPil',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_UnitBall(QLP1):
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    sphere = True

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = 2 * self.dim_x**(-0.5) * torch.sin(xi)**2
        return ci


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
    s,
    v_list,
    sav_prefix,
    labels=None,
    ylim=None,
    alpha=0.85,
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))
    plt.figure(figsize=(6, 3.5))
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left')
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def main():
    dir = './m140m141_hc1a_pert/outputs'  # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )
    pass


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}_Mscale{use_multiscale}_Vscale{use_varscale}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 6000
    # maxit_func = maxit_default
    # width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = True
    use_varscale = False

    repeat_time = 1
    dimx_list = [10000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP1BmPil',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}_Mscale{use_multiscale}_Vscale{use_varscale}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 6000
    # maxit_func = maxit_default
    # width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = True
    use_varscale = False

    repeat_time = 1
    dimx_list = [10000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP1BmPil',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfColeSumG(HjbHopfCole1a):
    sphere = False

    def g(self, x):
        i = torch.arange(self.dim_x).float()
        sin_i = torch.sin(i * torch.pi / self.dim_x)
        rad_2 = (sin_i + x).pow(2).sum(-1, keepdim=True) * self.dim_x**(-0.5)
        g1 = 1. + rad_2
        g2 = -0.8 * torch.cos(torch.pi * self.dim_x**(-0.5) * rad_2)
        return g1 + g2


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.2


class HjbHopfCole1c(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve}

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        t, xt_pil = self.gen_pilpath(x0, num_dt)

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.squeeze().cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                t, xt = self.gen_pilpath(x0, num_dt)
            else:
                t, xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            t_path, xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            t_path, xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        self.plot_vtx_1d(t_path, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_UnitBall(QLP1):
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    sphere = True

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = 2 * self.dim_x**(-0.5) * torch.sin(xi)**2
        return ci


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler, autocast
from torch.nn.parameter import Parameter
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class FourierFeatures(nn.Module):

    def __init__(self, min_frequency: int = 1, max_frequency: int = 10):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 multi_scale=False,
                 scale_factor=10.,
                 fourier_frequency=None,
                 enable_autocast=False):
        # xdims: Sequence of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.enable_autocast = enable_autocast

        if fourier_frequency is not None:
            min_freq, max_freq = fourier_frequency
            ff_layer = FourierFeatures(min_frequency=min_freq,
                                       max_frequency=max_freq)
            outdim_fflayer = 2 * ff_layer.num_freqs * dim_x
            self.xlayer = nn.Sequential(
                ff_layer,
                nn.Linear(outdim_fflayer, xdims[1]),
            )
        else:
            self.xlayer = nn.Linear(dim_x, xdims[1])

        layers = []
        if layer_norm is True:
            layers.append(nn.LayerNorm(xdims[1]))
        
        if self.num_hidden > 0:
            
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                if layer_norm is True:
                    layers.append(nn.LayerNorm(xdims[i + 1]))
                layers.append(act_func())
            
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out))
        else:
            layers.append(nn.Identity())

        self.layers = nn.Sequential(*layers)

        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        ltx = self.scale_layer(self.xlayer(x))
        y = self.shell_func(x, self.layers(ltx))
        return y

    def forward(self, _t, x):
        with autocast(x.device.type, enabled=self.enable_autocast):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            _, xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            _, xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    """
    MartNet is an abstract base class for solving partial differential equations (PDEs) using deep neural networks (DNNs).
    Attributes:
        name (str): The name of the class.
        problem (PDE): The PDE problem to be solved.
        nets (Sequence[DNNtx]): A sequence of neural networks used in the solution.
        num_dt (int): The number of time steps.
        use_dist (bool): Flag indicating whether to use distributed training.
        rank (int): The rank of the current process in distributed training.
        world_size (int): The total number of processes in distributed training.
        dt (float): The time step size.
        t_path (torch.Tensor): The time path tensor.
        unn (Optional[DNNtx]): The neural network for 'u' term.
        vnn (DNNtx): The neural network for 'v' term.
        rhonn (DNNtx): The neural network for 'rho' term.
        has_vterm (bool): Flag indicating whether the problem has a 'v' term.
        _rho_val (Optional[torch.Tensor]): Cached value of rho.
        _deltam (Optional[torch.Tensor]): Cached value of delta m.
        mart_loss (Optional[torch.Tensor]): Cached value of martingale loss.
        ctr_loss (Optional[torch.Tensor]): Cached value of control loss.
    Methods:
        __init__(self, problem: PDE, nets: Sequence[DNNtx], num_dt: int = 100, use_dist: bool = False, rank: int = 0) -> None:
            Initializes the MartNet class with the given parameters.
        init_train(self) -> None:
            Initializes the training process by setting the neural networks to training mode.
        finalize_train(self) -> None:
            Finalizes the training process by setting the neural networks to evaluation mode.
        loss_mart(self, deltam: torch.Tensor, rho: torch.Tensor) -> torch.Tensor:
            Computes the martingale loss given delta m and rho tensors.
        delta_m(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, f_offline: Optional[torch.Tensor] = None, compute_ugrad: bool = True) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
            Abstract method to compute delta m. Must be implemented by subclasses.
        loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
            Abstract method to compute control loss. Must be implemented by subclasses.
        loss_desc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the descent step, including martingale and control losses.
        loss_asc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the ascent step, including martingale loss.
    """
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import DNNtx, EigenFuncValue, PathSampler, train_martnet
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    act_u = getattr(nn, config.get('Network', 'act_u'))
    width_u = eval(config.get('Network', 'width_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')
    width_u = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    layer_norm = config.getboolean('Network', 'layer_norm')
    unn = DNNtx(width_u,
                act_func=act_u,
                enable_autocast=enable_autocast,
                layer_norm=layer_norm)
    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    width_v = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    layer_norm = config.getboolean('Network', 'layer_norm')
    if isinstance(pde, EVP):
        vnn = EigenFuncValue(width_v,
                             act_func=act_v,
                             init_lamb=pde.lamb_init,
                             fourier_frequency=pde.fourier_frequency,
                             enable_autocast=enable_autocast,
                             layer_norm=layer_norm)
        vnn = pde.set_vnn_forward(vnn)
    else:
        vnn = DNNtx(width_v,
                    act_func=act_v,
                    enable_autocast=enable_autocast,
                    layer_norm=layer_norm)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    width_rho = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    shell_test = lambda _x, y: rho_shell(y)
    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor,
                  enable_autocast=False)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)
        else:
            path_dict = None

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        path_summ = summary_repath(rdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_hist_summary(hist_summ, sav_path)
            plot_path_summary(path_summ, sav_path)
    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, rdict_list = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)

    hist_summ = summary_hist(hdict_list)
    path_summ = summary_repath(rdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        path_summ.to_csv(f'{sav_path}summary_path.csv')
        plot_hist_summary(hist_summ, sav_path)
        plot_path_summary(hist_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.4/CDE_d1---m126/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    # maxit_func = lambda _d: 6000
    # width_func = lambda _d: 10000
    width_func = lambda _d: 100
    # width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = False
    enable_autocast = False

    repeat_time = 1
    # dimx_list = [1]
    dimx_list = [1, 2, 3, 4, 5]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'Shock1a',
        'Shock1aBmPil',
        # 'Shock1b',
        'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole1c',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_bvp.py <==
import math
import warnings

import torch
import torch.distributed as dist
import numpy as np
from ex_meta import PDEwithVtrue, diag_curve, e1_curve, BVP, isin_ddp


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.

    musys_online = False
    sgmsys_online = False
    f_online = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, self.te, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None


class AllenCahnBVP(BVP):
    name = 'Allen-Cahn-equation in unit ball'
    # This example is from subsection 5.4 of
    # @article{Hu2025BiasVariance,
    # author = {Hu, Zheyuan and Yang, Zhouhao and Wang, Yezhen and Karniadakis, George E. and Kawaguchi, Kenji},
    # title = {Bias-Variance Trade-Off in Physics-Informed Neural Networks with Randomized Smoothing for High-Dimensional PDEs},
    # journal = {SIAM Journal on Scientific Computing},
    # volume = {47},
    # number = {4},
    # pages = {C846-C872},
    # year = {2025},
    # doi = {10.1137/23M1621356},
    # }
    x0pil_range = 1.

    musys_online = False
    sgmsys_online = False
    f_online = True

    num_testpoint = 20000

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        assert dim_x >= 2, "dim_x should be at least 2"

        c_arr = np.random.default_rng(seed=1).normal(size=(dim_x - 1, ))
        c_tensor = torch.from_numpy(c_arr).to(self.t0.device).float()
        if isin_ddp():
            dist.broadcast(c_tensor, src=0)
        self.c = c_tensor
        # print(f'x_test_0:{c_tensor[0]}, rank: {c_tensor.device}')

        # print(f"c_0 = {self.c[0]}")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def laplace_v(self, _t, x):
        cosx = torch.cos(x)
        sinx = torch.sin(x)
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        cosx0 = cosx[..., :-1]
        cosx1 = cosx[..., 1:]
        sinx0 = sinx[..., :-1]
        sinx1 = sinx[..., 1:]

        theta = x0 + cosx1 + x1 * cosx0
        md = x0 * (1 - x1 * sinx0) + x1 * (cosx0 - sinx1)
        ml = torch.cos(theta) * (-x1 * cosx0 - cosx1) - torch.sin(theta) * (
            (1 - x1 * sinx0)**2 + (cosx0 - sinx1)**2)
        lap = -2 * self.dim_x * (self.c * torch.sin(theta)).sum(
            -1, keepdim=True) - 4 * (self.c * torch.cos(theta) * md).sum(
                -1, keepdim=True) + (1 - x.pow(2).sum(-1, keepdim=True)) * (
                    self.c * ml).sum(-1, keepdim=True)
        return lap

    def f(self, _t, x, v):
        v_exact = self.v(_t, x)
        return v - v**3 - self.laplace_v(_t, x) - v_exact + v_exact**3

    def v(self, _t, x):
        cos_x = torch.cos(x)
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        y = self.c * torch.sin(x0 + cos_x[..., 1:] + x1 * cos_x[..., :-1])
        y = y.sum(-1, keepdim=True)
        return self.v_shellfunc(x, y)


class SineGordonBVP(AllenCahnBVP):
    name = 'Sine-Gordon-equation-in-unit-ball'

    # This example is from subsection 5.4 of
    # @article{Hu2025BiasVariance,
    # author = {Hu, Zheyuan and Yang, Zhouhao and Wang, Yezhen and Karniadakis, George E. and Kawaguchi, Kenji},
    # title = {Bias-Variance Trade-Off in Physics-Informed Neural Networks with Randomized Smoothing for High-Dimensional PDEs},
    # journal = {SIAM Journal on Scientific Computing},
    # volume = {47},
    # number = {4},
    # pages = {C846-C872},
    # year = {2025},
    # doi = {10.1137/23M1621356},
    # }

    def f(self, _t, x, v):
        v_exact = self.v(_t, x)
        return torch.sin(v) - self.laplace_v(_t, x) - torch.sin(v_exact)


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_evp.py <==
import math

import torch
import torch.distributed as dist

from ex_meta import EVP, diag_curve, e1_curve, isin_ddp


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_online = False
    sgmsys_online = False
    f_online = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    # def set_vnn_forward(self, vnn):

    #     def forward(vnn_inst, t, x):
    #         raw_output = vnn_inst.call(t, x)
    #         # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
    #         output = raw_output
    #         # output = raw_output / (
    #         #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
    #         return output

    #     vnn.forward = types.MethodType(forward, vnn)
    #     return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_online = False
    sgmsys_online = False
    f_online = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    # def set_vnn_forward(self, vnn):
    #     # def forward(vnn_inst, t, x):
    #     #     x = torch.cos(x)
    #     #     output = vnn_inst.call(t, x)
    #     #     output = self.softplus(output)
    #     #     return output

    #     # vnn.forward = types.MethodType(forward, vnn)
    #     return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJBCons0(HJB):
    name = 'HJB_Example0'
    musys_online = True
    sgmsys_online = False
    f_online = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJBCons0a(HJBCons0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJBCons0b(HJBCons0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJBCons0c(HJBCons0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJBCons1(HJBCons0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ConsShiftTarget(HJBCons0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJBCons_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJBCons2(HJBCons0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJBCons2a(HJBCons2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJBCons2b(HJBCons2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJBCons2c(HJBCons2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJBCons1Onep(HJBCons1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJBCons0b1p(HJBCons0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJBCons0c1p(HJBCons0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2b1p(HJBCons2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2c1p(HJBCons2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2bPba(HJBCons2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJBCons2bPbb(HJBCons2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJBCons2bPbc(HJBCons2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJBCons2bPbd(HJBCons2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJBCons2bPbe(HJBCons2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJBCons2bPbf(HJBCons2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJBCons2bPbg(HJBCons2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_hjb_hopfcole.py <==
from decimal import Decimal, getcontext
import torch

from ex_meta import (HJB, LinearPDE, LinearPDEwithConstantCoeff, diag_curve,
                     manifold_curve)


def sqrt2_groups(n: int, k: int):
    """
    This function computes the square root of 2 with sufficient arbitrary precision (using Python's decimal module), slices the first n*k digits after the decimal point into n consecutive, non-overlapping
    groups of length k, and converts each group into a floating-point number of the form 0.<group>.
    The result is returned as a list of floats.
    Parameters
    ----------
    n : int
        Number of groups to extract.
    k : int
        Number of digits per group.
    """

    assert n > 0 and k > 0, "n and k must be positive integers."
    precision = 2 + n * k + 10
    getcontext().prec = precision

    sqrt2 = Decimal(2).sqrt()
    s = str(sqrt2)
    _, decimal_part = s.split('.')
    decimal_digits = decimal_part[:n * k]

    groups = []
    for i in range(n):
        start = i * k
        segment = decimal_digits[start:start + k]
        float_val = float('0.' + segment)
        groups.append(float_val)
    return groups


class HJB0(HJB):
    # The HJB version (with inf H) of
    # \partial_t u(x, t) + 1/2 \Delta u(x, t) - |\nabla_x u(x,t)|^2 = 0

    name = 'HJB0'
    musys_online = True
    sgmsys_online = False
    f_online = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_b = 0.
    coeff_sgm = 1
    c_val = 2**0.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_online is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, _t, x):
        return torch.full_like(x, self.coeff_b)

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def sgm_sys(self, _t, _x, _k, dw):
        return self.coeff_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.coeff_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def g(self, x):
        return 0.5 + 0.5 * (x**2).sum(-1, keepdim=True)

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDEwithConstantCoeff):
            musys_online = False
            sgmsys_online = False
            f_online = False
            nsamp_mc = self.nsamp_mc

            mu_const = self.coeff_b
            sgm_const = self.coeff_sgm

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB0a(HJB0):
    name = 'HJB0a'


class HJB0b(HJB0):
    name = 'HJB0b'

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        c_coeff = sqrt2_groups(dim_x * 2, 3)
        self.c1_coeff = torch.tensor(c_coeff[:dim_x]) + 0.5
        self.c2_coeff = torch.tensor(c_coeff[dim_x:]) + 0.5

    def g(self, x):
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        delta_xx = (self.c1_coeff[1:] * (x1 - x0).pow(2))
        x3 = delta_xx + self.c2_coeff[:-1] * x1.pow(2)
        return 0.5 + 0.5 * x3.sum(-1, keepdim=True)


class HJB1a(HJB):
    name = 'HJB1a'
    musys_online = True
    sgmsys_online = False
    f_online = True
    compute_cost_gap = None

    x0_for_train = {'SN': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_online is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, _t, _x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.coeff_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_online = False
            sgmsys_online = False
            f_online = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def tr_sgm2vxx(lpde_self, t, x, _v, vxx):
                return self.tr_sgm2vxx(t, x, None, vxx)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HJB1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HJB1aBmPil(HJB1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HJB1b(HJB1a):
    coeff_sgm = 0.025


class HJB2(HJB1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw

    def tr_sgm2vxx(self, t, x, _k, vxx):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sgm = self.coeff_sgm * torch.tanh(distance)
        return sgm**2 * torch.einsum('...ii->...', vxx)


class HJB2BmPil(HJB2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HJB2v(HJB2):
    x0_for_train = {'S2': diag_curve}
    num_testpoint = 61
    x0pil_range = 2.
    c_val = 4


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from typing import Sequence, Union

import psutil
import torch
import torch.distributed as dist

from sav_res_via_exmeta import (plot_vtx_1d, res_on_curve_ver2, tensor2ndarray)


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def standard_normal(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    # s_range has no effect on the returned points `x`
    x = torch.randn([num_points, dim_x])
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    return s_coord, x


def cube(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    x = torch.rand([num_points, dim_x]) * (right_end - left_end) + left_end
    return s_coord, x


def unit_ball(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    uniform_radius: bool = True,
):
    # s_range has no effect on the returned points `x`
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)

    x = torch.randn([num_points, dim_x])
    epsilon = torch.finfo(x.dtype).eps * 100
    norms = torch.clamp(torch.norm(x, dim=1), min=epsilon)
    u = torch.rand(num_points)
    if uniform_radius:
        radii = u
    else:
        radii = u**(1.0 / dim_x)
    x = x / norms.unsqueeze(-1)
    x = x * radii.unsqueeze(-1)
    return s_coord, x


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # Determine a safe Monte Carlo chunksize that fits in device memory (avoid OOM).
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def mc_for_v(
    t: torch.Tensor,
    x: torch.Tensor,
    v_term: callable,
    samp_xte_intft: callable,
    use_dist: bool,
    nsamp_mc: int = 10**6,
) -> torch.Tensor:
    # Compute the value function v(t, x) using Monte Carlo simulation.
    # the chunksize is determined adaptively to fit in memory.
    # Note: If use_dist is True, this function will utilize torch.distributed for accelerated computation.
    # Therefore, do not call this function only on a single rank when use_dist is True.

    assert x.ndim >= 2
    assert (t.ndim == 1) or (t.ndim == x.ndim)

    if use_dist is True:
        world_size = dist.get_world_size()
        nsamp_mc = int(nsamp_mc // world_size) + 1
        rank = dist.get_rank()
    else:
        rank = 0

    # nsamp_mc = self.nsamp_mc
    multiplier = (5 * x.shape[-1]) * x[..., 0].numel()
    cum_size = 0
    cum_mean = 0.
    progress = 0.
    print(f"Monte-Carlo for Ref. solution on {x.device}...")
    while cum_size < nsamp_mc:
        try:
            chunksize = get_safe_chunksize(multiplier,
                                           x.dtype,
                                           x.device,
                                           use_percent=0.3)
            chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
            if use_dist is True:
                # Ensure all processes use the minimum chunksize
                chunksize_tensor = torch.tensor(chunksize, device=x.device)
                dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                chunksize = int(chunksize_tensor.item())
            xte_chunk, ift_chunk = samp_xte_intft(
                t,
                x,
                num_mc=chunksize,
            )
            mean_vte = v_term(xte_chunk).mean(0)
            mean_ift = ift_chunk.mean(0)
            new_mean = mean_vte + mean_ift
            cum_size += chunksize
            if use_dist is True:
                dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                new_mean = new_mean / world_size
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

            if (cum_size / nsamp_mc > progress + 0.01) or \
                    (cum_size == nsamp_mc):
                progress = cum_size / nsamp_mc
                if rank == 0:
                    print(
                        f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                    )

        except RuntimeError as err:
            if 'out of memory' in str(err):
                free_cache(x.device)
                chunksize = int(chunksize // 2)
                print(
                    f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                )
                if chunksize == 0:
                    print('Memory Error: Cannot reduce chunksize=0')
                    raise err
            else:
                raise err

    return cum_mean


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'

    # set to True if self.mu_sys/sgm_sys/f do not depend on v (or u for class HJB)
    musys_online = True
    sgmsys_online = True
    f_online = True

    # the nonlinear grad term: coefficient * |v_x|^exponential
    ceoff_vx = 0.
    exponential_vx = 2

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _v):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _v, _dw):
        pass

    @abstractmethod
    def tr_sgm2vxx(self, _t, _x, _v, _vxx):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx) -> callable:
        # return a logging function which will be called during training
        # the logging function should return a dict of log items
        pass

    def produce_results(self,
                        _v_approx,
                        _sav_prefix,
                        ctrfunc_syspath=None) -> None:
        pass

    def gen_pilpath(
        self,
        x0: torch.Tensor,
        te: torch.Tensor,
        num_dt: int,
    ):
        dt = (te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(
        self,
        x0: torch.Tensor,
        te: torch.Tensor,
        num_dt: int,
        v_func,
    ):
        dt = (te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    @abstractmethod
    def v_term(self, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, self.te, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, self.te, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def _plot_vlandscape(self,
                         sav_prefix,
                         ctrfunc_syspath=None,
                         num_scatter_path=24,
                         numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, self.te, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                self.te,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        plot_vtx_1d(self.t0, self.te, self.v, t, xt_path, sav_prefix)

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        args = (v_approx, self.v, self._xcurve_for_res)
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_',
                          type_vappr='scatter',
                          type_vtrue='plot')
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_type2_',
                          type_vappr='plot',
                          type_vtrue='scatter')

        if self.dim_x == 1:
            self._plot_vlandscape(sav_prefix, ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function only on a single rank when self.use_dist is True.

        assert self.musys_online is False
        assert self.sgmsys_online is False
        assert self.f_online is False
        if torch.all(t == self.te):
            return self.v_term(x)
        else:
            return mc_for_v(t, x, self.v_term, self.samp_xte_intft,
                            self.use_dist, self.nsamp_mc)


class LinearPDEwithConstantCoeff(LinearPDE):
    # LinearPDE variant with constant scalar drift (mu_sys = mu_const),
    # constant scalar diffusion (sgm_sys = sgm_const),
    # and zero source term: f ≡ 0.
    # The method self.v in this class is more efficient than that in LinearPDE.

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6

    mu_const = 1.
    sgm_const = 1.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def mu_sys(self, _t, x, _v):
        return torch.full_like(x, self.mu_const)

    def sgm_sys(self, _t, _x, _v, dw):
        return self.sgm_const * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.sgm_const**2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        # num_dt is not used in this function

        dt = (self.te - t)
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + x.shape[:-1] + (self.dim_w, ),
            device=x.device,
        )
        xte = x + self.mu_const * dt + self.sgm_const * dt.pow(0.5) * norm_samp
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)
            dist.broadcast(x0_value, src=0)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class BVP(PDE):
    """
    Boundary Value Problem (BVP) where v(t, x) is zero for x on the boundary of the unit ball.
    The spatial domain is the unit ball in R^d.
    The variable t is included for compatibility with other solvers, but is not used in for BVPs.
    """
    x0_for_train = {'UB': unit_ball}
    # v_shellfunc = lambda x, y: (1 - x.pow(2).sum(-1, keepdim=True)) * y

    num_testpoint = 1000

    def v_shellfunc(self, x, y):
        return (1 - x.pow(2).sum(-1, keepdim=True)) * y

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        # print(f'x_test_0:{x_test[0]}, rank: {x_test.device}')

        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            linf_err = abs_err.max() / vtrue_ontest_linf
            log = {
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
                'rel_linferr': linf_err.item(),
                'l1_vtrue': vtrue_ontest_l1.item(),
                'l2_vtrue': vtrue_ontest_l2.item(),
                'linf_vtrue': vtrue_ontest_linf.item(),
            }
            return log

        return log_func

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        args = (v_approx, self.v, self._xcurve_for_res)
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_',
                          type_vappr='scatter',
                          type_vtrue='plot')
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_type2_',
                          type_vappr='plot',
                          type_vtrue='scatter')


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    x0pil_range = 3.

    musys_online = False
    sgmsys_online = False
    f_online = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_online = False
    sgmsys_online = False
    f_online = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_online = False
    sgmsys_online = False
    f_online = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = self.bar_sgm * x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_online = False
    sgmsys_online = False
    f_online = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_pde_linear.py <==
import torch
import ex_meta
from ex_meta import (LinearPDE, PDEwithVtrue, diag_curve, e1_curve,
                     manifold_curve, mc_for_v)


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = True

    musys_online = False
    sgmsys_online = False
    f_online = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return self.delta * torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5.0


class Shock1c(Shock1b):
    coeff_mu = 4.0


class Shock1d(Shock1b):
    coeff_mu = 3.0


class Shock1e(Shock1b):
    coeff_mu = 2.0


class Shock1f(Shock1b):
    coeff_mu = 1.0


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1aPeak1(Shock1a):
    peak_height = 5
    peak_position = 0.
    peak_scale = 9

    def f(self, t, x, _v):
        return self.peak_height * torch.exp(
            -10 * (t - 1.75).pow(2) - self.peak_scale *
            (x - self.peak_position * self.coeff_mu * 1.75).pow(2)).mean(
                -1, keepdim=True)


class Shock1aPeak2(Shock1aPeak1):
    peak_position = -1


class Shock1bPeak1(Shock1aPeak1):
    coeff_mu = Shock1b.coeff_mu


class Shock1bPeak2(Shock1aPeak2):
    coeff_mu = Shock1b.coeff_mu


class Shock1aHighPeak1(Shock1aPeak1):
    peak_height = 40


class Shock1aHighPeak2(Shock1aPeak2):
    peak_height = 40


class Shock1bHighPeak1(Shock1bPeak1):
    peak_height = 40


class Shock1bHighPeak2(Shock1bPeak2):
    peak_height = 40


class Shock1aPeak3(Shock1a):
    peak_height = 500
    peak_position = -0.5
    peak_scale = 50

    def f(self, t, x, _v):
        f1 = self.peak_height * torch.exp(
            -self.peak_scale * (t - 0.1).pow(2) - self.peak_scale *
            (x - self.peak_position * self.coeff_mu * 1.).pow(2)).mean(
                -1, keepdim=True)
        f2 = -self.peak_height * torch.exp(
            -self.peak_scale * (t - 0.1).pow(2) - self.peak_scale *
            (x + self.peak_position * self.coeff_mu * 1.).pow(2)).mean(
                -1, keepdim=True)
        return f1 + f2


class Shock1bPeak3(Shock1aPeak3):
    coeff_mu = Shock1b.coeff_mu


class Shock1aS2S3(Shock1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}


class Shock1bS2S3(Shock1b):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class BlackScholes(PDEwithVtrue):
    name = 'BlackScholes'
    x0_for_train = {'CUBE': ex_meta.cube}
    x0pil_range = (0.9, 1.1)

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6
    mu_coeff = -1 / 20
    sgm_max = 0.5
    r = 1 / 20
    k = 1.

    def __init__(self, dim_x, te=1., **kwargs) -> None:
        super().__init__(dim_x, te=te, **kwargs)
        self.dim_w = dim_x
        self.sgm_vec = torch.linspace(0.1, self.sgm_max, dim_x)

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def mu_sys(self, _t, x, _v):
        return self.mu_coeff * x

    def sgm_sys(self, _t, x, _v, dw):
        return self.sgm_vec * x * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = self.sgm_vec * x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        payoff = torch.clamp(
            x.max(-1, keepdim=True)[0] - torch.tensor(self.k),
            min=0.,
        )
        return torch.exp(-self.r * self.te) * payoff

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        # num_dt is not used in this function

        dt = (self.te - t)
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + x.shape[:-1] + (self.dim_w, ),
            device=x.device,
        )
        in_exp = self.sgm_vec * norm_samp * dt.pow(0.5) + (
            self.mu_coeff - 0.5 * (self.sgm_vec**2)) * dt
        xte = x * torch.exp(in_exp)
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft

    # def additional_loss(self, t_path, x_path, v_approx):
    #     vappr_path = v_approx(t_path[[-1]], x_path[[-1]])
    #     loss_val = (self.v_term(x_path[[-1]]) - vappr_path).pow(2).mean()
    #     return loss_val

    def v(self, t, x):
        assert self.musys_online is False
        assert self.sgmsys_online is False
        assert self.f_online is False
        if torch.all(t == self.te):
            return self.v_term(x)
        else:
            return mc_for_v(t, x, self.v_term, self.samp_xte_intft,
                            self.use_dist, self.nsamp_mc)


class BlackScholes02(BlackScholes):
    name = 'BlackScholes_02'
    x0pil_range = (0, 2)


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

import ex_meta
from ex_meta import PDEwithVtrue
from ex_hjb_hopfcole import HJB0a, HJB0b


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_online = False
    sgmsys_online = True
    f_online = True

    x0_for_train = {'S2': ex_meta.diag_curve}
    x0pil_range = 1.5

    coeff_diffusion = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return (2**0.5 * self.coeff_diffusion) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return self.coeff_diffusion * v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2) * (self.coeff_diffusion * torch.eye(self.dim_x))

    def tr_sgm2vxx(self, t, x, v, vxx):
        return self.coeff_diffusion**2 * v**2 * torch.einsum('...ii->...', vxx)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * self.coeff_diffusion**2 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)

        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion

        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1DiffusionA(QLP1):
    coeff_diffusion = 0.1


class QLP1DiffusionB(QLP1DiffusionA):
    coeff_diffusion = 0.2


class QLP1DiffusionC(QLP1DiffusionA):
    coeff_diffusion = 0.5


class QLP1DiffusionD(QLP1DiffusionA):
    coeff_diffusion = 1.0


class QLP1DiffusionE(QLP1DiffusionA):
    coeff_diffusion = 2.0


class QLP1DiffusionF(QLP1DiffusionA):
    coeff_diffusion = 3.0


class QLP1DiffusionG(QLP1DiffusionA):
    coeff_diffusion = 4.0


class QLP1DiffusionH(QLP1DiffusionA):
    coeff_diffusion = 5.0


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': ex_meta.diag_curve}

    name = 'QLP-2a'
    musys_online = True
    sgmsys_online = True
    f_online = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def tr_sgm2vxx(self, t, x, v, vxx):
        return v**2 * torch.einsum('...ii->...', vxx)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_online = True
    sgmsys_online = True
    f_online = True

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def tr_sgm2vxx(self, _t, x, v, vxx):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sgm = (cosx.unsqueeze(-1) + v * sinx) / self.dim_x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2c(QLP2b):
    """
    Variant of QLP2b where the drift term is 'not' normalized by the dimensionality (scaled by 1 / dim_x).
    """
    name = 'QLP-2c'

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


class QLP_HJB0a(PDEwithVtrue):
    name = 'QLP_Version_of_HJB0a'
    musys_online = False
    sgmsys_online = False
    f_online = False

    x0_for_train = {'SN': ex_meta.standard_normal}
    x0pil_range = 1.

    HjbClass = HJB0a
    exponential_vx = 2
    ceoff_vx = -0.5 * (HjbClass.c_val * HjbClass.coeff_sgm)**exponential_vx

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.hjb_equ = self.HjbClass(dim_x, **kwargs)
        # self.hjb_equ.nsamp_mc = 100  # only for debugging

    def mu_pil(self, t, x):
        return self.hjb_equ.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.hjb_equ.sgm_pil(t, x, dw)

    def mu_sys(self, t, x, _v):
        return self.hjb_equ.b(t, x)

    def sgm_sys(self, t, x, v, dw):
        return self.hjb_equ.sgm_sys(t, x, v, dw)

    def tr_sgm2vxx(self, t, x, v, vxx):
        return self.hjb_equ.tr_sgm2vxx(t, x, v, vxx)

    def v(self, t, x):
        return self.hjb_equ.v(t, x)

    def v_term(self, x):
        return self.hjb_equ.v_term(x)

    def f(self, _t, _x, _v):
        return torch.zeros_like(_x[..., [0]])


class QLP_HJB0b(QLP_HJB0a):
    name = 'QLP_Version_of_HJB0b'
    HjbClass = HJB0b


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/loss_martnet.py <==
# Core components of MartNet
import torch
import torch.distributed as dist

from loss_meta import LossCollection


def rdm_vx_prod(v_func: callable,
                t: torch.Tensor,
                x: torch.Tensor,
                dt: torch.Tensor,
                num_samp=1,
                exponential_vx=2,
                shuffle=False):
    samp_shape = torch.Size((num_samp, exponential_vx) + x.shape)
    samp = torch.normal(mean=0.,
                        std=torch.sqrt(dt),
                        size=(samp_shape.numel(), ),
                        device=x.device)
    # reduce variance by antithetic sampling, inspired by deep shotgun
    # https://link.springer.com/article/10.1007/s10915-025-02983-1
    if shuffle:
        samp = torch.concat([samp, -samp], dim=0)
        samp = samp[torch.randperm(2 * samp_shape.numel())]
        samp = samp.reshape((2 * num_samp, ) + samp_shape[1:])
    else:
        samp = samp.reshape(samp_shape)
        samp = torch.concat([samp, -samp], dim=0)
    vnn_on_samp = v_func(t, x + samp)
    prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
    grad_prod = prod / dt**exponential_vx
    return grad_prod


# def rdm_for_grad(self, xt_pil: torch.Tensor, num_samp=1):
#     xt_pil_cut = xt_pil[:-1]
#     samp_shape = (num_samp, self.problem.exponential_vx) + xt_pil_cut.shape
#     samp = torch.normal(
#         mean=0.,
#         std=torch.sqrt(self.dt),
#         size=samp_shape,
#         device=xt_pil.device,
#     )
#     # reduce variance by antithetic sampling
#     samp = torch.concat([samp, -samp], dim=0)
#     xt_samp = xt_pil_cut + samp
#     vnn_on_samp = self.vnn(self.t_path[:-1], xt_samp)
#     prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
#     grad_prod = prod / self.dt**self.problem.exponential_vx
#     return grad_prod


class DfSocMartNet(LossCollection):
    name = 'Df-SocMartNet'

    # DfSocMartNet is equivalent to random difference method for HJB equations.

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

        self.has_vterm = hasattr(self.problem, 'v_term')
        self._rho_val = None
        self._deltam = None

    def init_train(self):
        self.unn = self.net_dict['unn']
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()
        self.unn.train()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()
        self.unn.eval()

    # def rdm_for_grad(self, xt_pil: torch.Tensor, num_samp=1):
    #     xt_pil_cut = xt_pil[:-1]
    #     samp_shape = (num_samp, self.problem.exponential_vx) + xt_pil_cut.shape
    #     samp = torch.normal(mean=0.,
    #                         std=torch.sqrt(self.dt),
    #                         size=samp_shape,
    #                         device=xt_pil.device)
    #     # reduce variance by antithetic sampling, inspired by deep shotgun
    #     # https://link.springer.com/article/10.1007/s10915-025-02983-1
    #     samp = torch.concat([samp, -samp], dim=0)
    #     xt_samp = xt_pil_cut + samp
    #     vnn_on_samp = self.vnn(self.t_path[:-1], xt_samp)
    #     prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
    #     grad_prod = prod / self.dt**self.problem.exponential_vx
    #     return grad_prod

    def ad_for_grad(self, xt_pil: torch.Tensor):
        # just for debugging

        from torch.func import jacrev, vmap
        xtpil_cut = xt_pil[:-1, ...]
        dx_v = vmap(jacrev(self.vnn, argnums=1), in_dims=0)(
            self.t_path[:-1].repeat((1, xtpil_cut.shape[1], 1)).flatten(0, 1),
            xtpil_cut.flatten(0, 1),
        )
        grad_abs = dx_v.reshape(xtpil_cut.shape[:-1] + (-1, )).abs()
        grad_prod = (grad_abs**self.problem.exponential_vx).sum(-1,
                                                                keepdim=True)
        return grad_prod

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_online is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_online is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        # deltam_vgrad: [time, path, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        if self.problem.ceoff_vx != 0.:
            rdm_vx = rdm_vx_prod(self.vnn,
                                 self.t_path[:-1],
                                 xt_pil[:-1],
                                 self.dt,
                                 num_samp=1,
                                 exponential_vx=self.problem.exponential_vx)
            # rdm_vx = self.rdm_for_grad(xt_pil)
            # ad_vx = self.ad_for_grad(xt_pil)
            deltam_vgrad = deltam_vgrad + self.problem.ceoff_vx * rdm_vx

        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0., device=mart_loss.device)
        else:
            ctr_loss = deltam_ugrad.mean()
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
            # 'pde_loss': 1.0,
            # 'ctr_loss': 1.0,
        }


class SocMartNet(DfSocMartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_online is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_online == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_online is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def init_train(self):
        self.unn = None
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_online is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    # DfQuasiMartNet is equivalent to random difference method for quasi-linear parabolic PDEs.

    def init_train(self):
        self.unn = None
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    # This class remains to be improved.

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/loss_martnet_strf.py <==
import torch
import torch.distributed as dist

from loss_meta import LossCollection
from loss_martnet import rdm_vx_prod


class SocRdmStrForm(LossCollection):
    name = 'RDM-in-Strong-Formulation for HJB PDE'

    def __init__(self,
                 *args,
                 num_rdmsamp: int = 32,
                 antithetic_variable: bool = True,
                 **kwargs):
        super().__init__(*args, **kwargs)
        self.has_vterm = hasattr(self.problem, 'v_term')

        assert num_rdmsamp % 2 == 0, "num_rdmsamp must be even."
        self.num_rdmsamp = num_rdmsamp
        self.antithetic_variable = antithetic_variable

    def init_train(self):
        self.unn = self.net_dict['unn']
        self.vnn = self.net_dict['vnn']
        for net in self.net_dict.values():
            net.train()

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        dwt_shape = torch.Size((int(self.num_rdmsamp // 2), 2) + x.shape[:-1] +
                               (self.problem.dim_w, ))
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=x.device)
        if self.antithetic_variable is True:
            dwt = torch.concat([dwt, -dwt], dim=0)
        x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        # t_next: [time, path, 1]
        # x_next: [samp of rdm, dim of prod, time, path, dim of x]
        # return: [dim of prod, time, path, 1]
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:, :, :-1])
            v_te = self.problem.v_term(x_next[:, :, -1:])
            v_next = torch.cat((v_next0, v_te), dim=2)
        else:
            v_next = self.vnn(t_next, x_next)

        v_next = v_next.mean(0)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xt, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        deltam_detach = deltam.detach()
        if self.use_dist is True:
            dist.all_reduce(deltam_detach)
            deltam_detach = deltam_detach / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (deltam_detach[0] * deltam[1] +
                    deltam_detach[1] * deltam[0]).mean() / 4
        return loss_val

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None

        # deltam_vgrad: [rdm sample, time, path, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=None,
            f_offline=ft_offline,
            compute_ugrad=True,
        )

        if self.problem.ceoff_vx != 0.:
            # ad_vx = self.ad_for_grad(xt_pil)
            args = (self.vnn, self.t_path[:-1], xt_pil[:-1], self.dt)
            kwargs = {
                'num_samp': int(self.num_rdmsamp // 2),
                'exponential_vx': self.problem.exponential_vx
            }
            rdm_vx1 = rdm_vx_prod(*args, **kwargs)
            rdm_vx2 = rdm_vx_prod(*args, **kwargs)
            rdm_vx = torch.stack([rdm_vx1, rdm_vx2], dim=0)
            deltam_vgrad = deltam_vgrad + self.problem.ceoff_vx * rdm_vx

        mart_loss = self.loss_mart(deltam_vgrad)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0., device=mart_loss.device)
        else:
            ctr_loss = deltam_ugrad.mean()
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        return 'no asc loss'

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
        }


class QuasiRdmStrForm(SocRdmStrForm):
    name = 'RDM-in-Strong-Formulation for Quasi-linear PDE'

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        for net in self.net_dict.values():
            net.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad, xtsys_offline, f_offline are not used

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        f_path = self.problem.f(t, xt, vt)

        x_next = self._xt_next(t, xt, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/loss_meta.py <==
# core components for loss functions and training functions
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE, BVP, isin_ddp


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


def make_gpumem_recoder(device_type: str) -> Callable[[], dict]:
    # produce a function "recoder()" that records the peak gpu memory usage,
    # and resets the peak memory stats after recording.

    if device_type == 'cuda':
        gpu_module = torch.cuda
    elif device_type == 'xpu':
        gpu_module = torch.xpu
    else:
        return lambda: {}

    if isin_ddp():

        num_gpus = gpu_module.device_count()
        current_rank = dist.get_rank()
        gpu_module.reset_peak_memory_stats(current_rank)

        def recoder():
            mem_list = [torch.tensor(0.) for _ in range(num_gpus)]
            mem_max = gpu_module.max_memory_allocated(current_rank) / (1024**2)
            mem_max = torch.tensor(mem_max)
            dist.all_gather(mem_list, mem_max)
            mem_dict = {}
            for i in range(num_gpus):
                key = f'peak_memory_{device_type}{i}_MB'
                mem_dict[key] = mem_list[i].cpu().item()
            gpu_module.reset_peak_memory_stats(current_rank)
            return mem_dict
    else:
        gpu_module.reset_peak_memory_stats()

        def recoder():
            mem_dict = {}
            mem_max = gpu_module.max_memory_allocated() / (1024**2)
            mem_dict[f'peak_memory_{device_type}0_MB'] = mem_max
            gpu_module.reset_peak_memory_stats()
            return mem_dict

    return recoder


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, 
    it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


class LossCollection(metaclass=abc.ABCMeta):
    name = 'MetaClassLossCollection'

    def __init__(self,
                 problem: PDE,
                 net_dict: dict[str, nn.Module],
                 num_dt: int = 100,
                 dt=None,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.net_dict = net_dict

        self.num_dt = num_dt
        if dt is not None and (not isinstance(problem, BVP)):
            raise ValueError(
                "The 'dt' argument should only be provided for BVP problems.")

        if not isinstance(problem, BVP):
            te = self.problem.te
        else:
            te = dt
        self.dt = (te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, te, self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.device = self.check_devices()

    def check_devices(self):
        net_devices = [
            net.parameters().__next__().device
            for net in self.net_dict.values()
        ]
        assert all(device == net_devices[0] for device in
                   net_devices), "All networks must be on the same device."
        return net_devices[0]

    def log_func(self) -> dict:
        return {}

    @abstractmethod
    def init_train(self) -> None:
        pass

    def finalize_train(self) -> None:
        for net in self.net_dict.values():
            net.eval()

    def init_desc(self) -> None:
        pass

    def init_asc(self) -> None:
        pass

    @abstractmethod
    def loss_desc(self,
                  xt_pil,
                  xtsys_offline=None,
                  ft_offline=None) -> torch.Tensor:
        pass

    @abstractmethod
    def loss_asc(self,
                 xt_pil,
                 xtsys_offline=None,
                 ft_offline=None) -> Union[torch.Tensor, str]:
        # If there is no asc loss, return 'no asc loss'
        pass


def train(
    loss_collection: LossCollection,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Union[Optimizer, Sequence[Optimizer]],
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    if isinstance(optim_asc, Optimizer):
        optim_asc = (optim_asc, )

    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    hist_dict = {}

    # Ensure that the batch size is even for unbiased gradient estimation
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    loss_collection.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    mem_recoder = make_gpumem_recoder(loss_collection.device.type)
    scaler = GradScaler(device=loss_collection.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        loss_collection.init_desc()
        for _ in range(step_desc):
            loss_desc = loss_collection.loss_desc(xt_pil,
                                                  xtsys_offline=xtsys_offline,
                                                  ft_offline=ft_offline)

            # if hasattr(loss_collection.problem, 'additional_loss'):
            #     loss_desc = loss_desc + self.problem.additional_loss(
            #         self.t_path, xt_pil, self.vnn)

            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )

            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        loss_collection.init_asc()
        for _ in range(step_asc):
            loss_asc = loss_collection.loss_asc(xt_pil,
                                                xtsys_offline=xtsys_offline,
                                                ft_offline=ft_offline)
            if loss_asc == 'no asc loss':
                continue
            else:
                loss_asc.backward()
                for opt in optim_asc:
                    opt.step()
                    opt.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        newlog_dict = {}
        with torch.no_grad():
            newlog_dict = log_func(it, loss_collection.t_path,
                                   xt_pil) 
        newlog_dict.update(loss_collection.log_func())  
        
        # newlog_dict = {k: 1.0 for k, v in newlog_dict.items()}
        
        mem_dict = mem_recoder()
        new_histkeys = ['it', 'rt'] + list(newlog_dict.keys()) + list(
            mem_dict.keys())
        new_histvals = [it, rt] + list(newlog_dict.values()) + list(
            mem_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            mem_peak = mem_dict.get(
                f'peak_memory_{loss_collection.device.type}{loss_collection.rank}_MB',
                float('nan'))
            pr_str = f"rank: {loss_collection.rank}, peak_gpu_memory: {mem_peak:.5g}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    loss_collection.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/loss_pinn.py <==
import torch
from torch.func import grad_and_value, jacrev
from loss_meta import LossCollection
from ex_meta import isin_ddp


def dt_dx_dxx_single(func, t, x):
    # t shape: [1]
    # x shape: [dim_x]
    # func: (t, x) -> y, y shape: []
    # output: (\partial_t, \partial_x, \partial_xx) func(t, x), with shape [], [dim_x], [dim_x, dim_x]

    def wrap_func(_t, _x):
        y = func(_t, _x).squeeze()
        return y, y

    func_dy_y = grad_and_value(wrap_func, argnums=(0, 1), has_aux=True)

    def wrap_dy_y(_t, _x):
        (dydt, dydx), (y, _) = func_dy_y(_t, _x)
        return dydx, (y, dydt, dydx)

    func_ddy_y = jacrev(wrap_dy_y, argnums=1, has_aux=True)
    dydxx, (y, dydt, dydx) = func_ddy_y(t, x)
    return y, dydt, dydx, dydxx


def dt_dx_dxx(func, t, x):
    # t shape: [some batch dims, 1]
    # x shape: [some batch dims, dim_x]
    # func: (t, x) -> y, y shape: [some batch dims, 1]
    # output: y, dydt, dydx, dydxx with shape [some batch dims, 1], [some batch dims, 1, dim_x], [some batch dims, 1, dim_x, dim_x]

    req_grad_t = t.requires_grad
    req_grad_x = x.requires_grad
    t.requires_grad_(True)
    x.requires_grad_(True)

    dim_x = x.shape[-1]
    batch_shape = t.shape[:-1]
    t_flat = t.reshape(-1, 1)
    x_flat = x.reshape(-1, dim_x)

    y, dydt, dydx, dydxx = torch.vmap(
        dt_dx_dxx_single,
        in_dims=(None, 0, 0),
        out_dims=0,
    )(func, t_flat, x_flat)
    y = y.reshape(batch_shape + (1, ))
    dydt = dydt.reshape(batch_shape + (1, ))
    dydx = dydx.reshape(batch_shape + (1, dim_x))
    dydxx = dydxx.reshape(batch_shape + (1, dim_x, dim_x))

    t.requires_grad_(req_grad_t)
    x.requires_grad_(req_grad_x)
    return y, dydt, dydx, dydxx


class QuasiPinn(LossCollection):
    name = 'PINN-for-Quasi-Linear-PDE'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert isin_ddp() is False, f"{self} does not support DDP currently."

    def log_func(self):
        return {'pde_loss': self._pde_loss}

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        self.unn = None
        for net in self.net_dict.values():
            net.train()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        t_expand = self.t_path.expand_as(xt_pil[..., :1])
        t, x = t_expand[:-1].detach(), xt_pil[:-1].detach()
        t_term = t_expand[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        v, dvdt, dvdx, dvdxx = dt_dx_dxx(self.vnn, t, x)
        drift = torch.einsum(
            '...i, ...ji->...j',
            self.problem.mu_sys(t, x, v),
            dvdx,
        )
        sgm2dydxx = self.problem.tr_sgm2vxx(t, x, v, dvdxx)
        dv = dvdt + drift + 0.5 * sgm2dydxx

        if self.problem.ceoff_vx != 0.:
            dv = dv + self.problem.ceoff_vx * (dvdx.pow(
                self.problem.exponential_vx)).sum(-1)

        f = self.problem.f(t, x, v)
        loss_pde = (dv + f).pow(2).mean()
        if hasattr(self.problem, 'v_term'):
            loss_pde = loss_pde + (self.problem.v_term(x_term) -
                                   self.vnn(t_term, x_term)).pow(2).mean()

        # ========== log ==========
        self._pde_loss = loss_pde.detach().abs().item()
        return loss_pde

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        return 'no asc loss'


class SocPinn(QuasiPinn):
    name = 'PINN-for-HJB'

    def log_func(self):
        return {
            'pde_loss': self._pde_loss,
            'ctr_loss': self._ctr_loss,
        }

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        self.unn = self.net_dict['unn']
        for net in self.net_dict.values():
            net.train()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        t, x = self.t_path[:-1].detach(), xt_pil[:-1].detach()
        t_term = self.t_path[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        t_expand = self.t_path.expand_as(xt_pil[..., :1])
        t, x = t_expand[:-1].detach(), xt_pil[:-1].detach()
        t_term = t_expand[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        u = self.unn(t, x)
        mu = self.problem.mu_sys(t, x, u)
        _, dvdt, dvdx, dvdxx = dt_dx_dxx(self.vnn, t, x)
        drift = torch.einsum('...i, ...ji->...j', mu.detach(), dvdx)
        sgm2dydxx = self.problem.tr_sgm2vxx(t, x, u.detach(), dvdxx)
        dv = dvdt + drift + 0.5 * sgm2dydxx

        if self.problem.ceoff_vx != 0.:
            dv = dv + self.problem.ceoff_vx * (dvdx.pow(
                self.problem.exponential_vx)).sum(-1)

        f = self.problem.f(t, x, u)
        loss_pde = (dv + f.detach()).pow(2).mean()
        loss_pde = loss_pde + (self.problem.v_term(x_term) -
                               self.vnn(t_term, x_term)).pow(2).mean()

        cost = torch.einsum('...i, ...ji->...j', mu, dvdx.detach())
        cost = cost + 0.5 * self.problem.tr_sgm2vxx(t, x, u, dvdxx.detach())
        ctr_loss = (cost + f).mean()
        loss_tot = loss_pde + ctr_loss
        # ========== log ==========
        self._pde_loss = loss_pde.detach().abs().item()
        self._ctr_loss = ctr_loss.detach().item()

        return loss_tot


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter

from ex_meta import isin_ddp


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def call(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

        def forward(self, t, x):
            return self.call(t, x)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def call(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

        def forward(self, t, x):
            return self.call(t, x)

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool = False,
    batch_norm: bool = False,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if batch_norm is True:
                layers.append(nn.BatchNorm1d(xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    nn_seq = nn.Sequential(*layers)
    if isin_ddp() and batch_norm:
        nn_seq = nn.SyncBatchNorm.convert_sync_batchnorm(nn_seq)
        # print("Using SyncBatchNorm in DDP.")

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 batch_norm=False,
                 scale_ub=1.0,
                 scale_lb=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
            batch_norm=batch_norm,
        )

        if (scale_ub != 1.0) or (scale_lb != 1.0):
            w = torch.linspace(scale_lb, scale_ub, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        
        if x.ndim > 1:
            # flatten for the using of BatchNorm1d
            batch_dim = x.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            batch_dim = ()
            flat_x = x
        y = self.xlayer(flat_x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(flat_x, y)
        if x.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        if tx.ndim > 1:
            # flatten for the using of BatchNorm1d
            flat_tx = tx.flatten(end_dim=-2)
            batch_dim = tx.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            flat_tx = tx
            batch_dim = ()
            flat_x = x
        ltx = self.hidden_layers(flat_tx)
        y = self.shell_func(flat_x, self.scale_layer(ltx))
        if tx.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from sav_res_via_runtask import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/runtask.py <==
# The core function of this script is run_task.
import ast
import math
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Iterable, Optional

import matplotlib
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import loss_martnet
import loss_martnet_strf
import loss_pinn
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import BVP, HJB, PDE, PDEwithVtrue
from loss_meta import LossCollection, train
from networks import (DNNtx, DNNx, EigenFuncValue, make_multi_scale_net,
                      make_var_scale_net)
from sampling import PathSampler
from sav_res_via_runtask import (plot_hist_summary, plot_path_summary,
                                 save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names are unique across the modules listed in EXAMPLE_MODULES.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)

LOSS_MODULES = (
    loss_martnet,
    loss_pinn,
    loss_martnet_strf,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def collect_classes(modules: Iterable) -> Dict['str', type]:
    """Collects and returns all custom classes from the modules in 'modules' while ensuring no name conflicts."""

    class_to_modules = {}
    class_registry = {}

    for module in modules:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        mod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {mod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = collect_classes(EXAMPLE_MODULES)[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_network_settings(config, example: PDE, use_dist=False, rank=0):
    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    settings = {
        'example': example,
        'nets': {
            'vnn': vnn
        },
        'optim_desc': [optim_v],
        'schs': [sch_v]
    }
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        settings['nets'].update({'unn': unn})
        settings['optim_desc'].append(optim_u)
        settings['schs'].append(sch_u)
        settings['method'] = config.get('Example', 'method_soc')
    elif isinstance(example, EVP):
        optim_lamb, sch_lamb = parse_lamb(
            config,
            vnn.module.eigenval_parameters(),
        )
        settings['method'] = config.get('Example', 'method_evp')
        settings['optim_desc'].append(optim_lamb)
        settings['schs'].append(sch_lamb)
    else:
        settings['method'] = config.get('Example', 'method_pde')

    if settings['method'] not in ('SocPinn', 'SocRdmStrForm', 'QuasiPinn',
                                  'QuasiRdmStrForm'):
        rhonn, optim_rho, sch_rho = parse_rho(config,
                                              example,
                                              use_dist=use_dist,
                                              rank=rank)
        settings['nets'].update({'rhonn': rhonn})
        settings['schs'].append(sch_rho)
        settings['optim_asc'] = (optim_rho, )
    else:
        settings['optim_asc'] = ()
    return settings


def parse_log_func(config, settings, use_dist=False) -> callable:
    example = settings['example']
    if isinstance(example, HJB):
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))
        log_func = example.produce_logfunc(
            settings['nets']['vnn'],
            settings['nets']['unn'],
            num_cost_path=num_cost_path,
        )
    else:
        log_func = example.produce_logfunc(settings['nets']['vnn'])
    return log_func


def parse_loss_clt(config, settings, use_dist=False, rank=0) -> LossCollection:
    ClassLossClt = collect_classes(LOSS_MODULES)[settings['method']]
    kwargs = {
        'use_dist': use_dist,
        'rank': rank,
    }
    if isinstance(settings['example'], BVP):
        kwargs['num_dt'] = 1
        kwargs['dt'] = eval(config.get('BVP', 'dt'))
    else:
        kwargs['num_dt'] = config.getint('Training', 'num_dt')
    if settings['method'] in ('SocRdmStrForm', 'QuasiRdmStrForm'):
        kwargs['num_rdmsamp'] = config.getint('RdmStrForm', 'num_rdmsamp')
        kwargs['antithetic_variable'] = config.getboolean(
            'RdmStrForm', 'antithetic_variable')

    loss_clt = ClassLossClt(settings['example'], settings['nets'], **kwargs)

    return loss_clt


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    if isinstance(example, BVP):
        num_dt = 1
        dt = eval(config.get('BVP', 'dt'))
    else:
        num_dt = config.getint('Training', 'num_dt')
        dt = None

    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               dt=dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank),
                  device_ids=[rank],
                  broadcast_buffers=not batch_norm)

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            return EigenFuncValue(num_units,
                                  init_lamb=pde.lamb_init,
                                  fourier_frequency=pde.fourier_frequency,
                                  **kwargs_dnn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    elif isinstance(pde, BVP):
        vnn_generator = lambda: DNNx(
            num_units, shell_func=pde.v_shellfunc, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank),
                  device_ids=[rank],
                  broadcast_buffers=not batch_norm)

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_ub_rho = config.getfloat('Network', 'scale_ub_rho')
    scale_lb_rho = config.getfloat('Network', 'scale_lb_rho')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
        'batch_norm': batch_norm,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_ub=scale_ub_rho,
                                  scale_lb=scale_lb_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank),
                    device_ids=[rank],
                    broadcast_buffers=not batch_norm)

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    nw_settings = parse_network_settings(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    log_func = parse_log_func(config, nw_settings, use_dist=use_dist)
    loss_clt = parse_loss_clt(config,
                              nw_settings,
                              use_dist=use_dist,
                              rank=rank)

    # loss_clt, optim_desc, optim_asc, kwarg_train =

    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = loss_clt.net_dict['unn'] if isinstance(
            example, HJB) else loss_clt.net_dict['vnn']
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train(
        loss_clt,
        pathsamp_func,
        nw_settings['optim_desc'],
        nw_settings['optim_asc'],
        schs=nw_settings['schs'],
        batsize=batsize,
        ip_time_gap=ip_time_gap,
        log_func=log_func,
        max_iter=config.getint('Training', 'max_iter'),
        step_desc=config.getint('Training', 'inner_step_descend'),
        step_asc=config.getint('Training', 'inner_step_ascend'),
        enable_scaler=config.getboolean('Environment', 'enable_scaler'),
    )
    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(loss_clt.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(loss_clt.vnn,
                                            ctrfunc_syspath=ctr_func)
        if (rank == 0) or (use_dist is False):
            Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
            pd.DataFrame(hist_dict).to_csv(f'{sav_path}log.csv', index=False)
            # ****** Disabled for memory leak issue ********#
            # save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean(
        'Example',
        'save_result_for_every_repeat_time',
    )
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        torch.xpu.empty_cache()
        torch.cuda.empty_cache()
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            # if rep_time > 1:
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)
            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        dist.barrier()
        dist.destroy_process_group()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        # if rep_time > 1:
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    matplotlib.use('Agg')
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    # torch.autograd.set_detect_anomaly(True)
    main()


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/sampling.py <==
import torch

from ex_meta import PDE, BVP
from loss_meta import make_rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 dt: float = None,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.num_dt = num_dt
        if dt is not None and (not isinstance(pde, BVP)):
            raise ValueError(
                "The 'dt' argument should only be provided for BVP problems.")

        if not isinstance(pde, BVP):
            te = pde.te
        else:
            te = dt
        self.te = te
        self.dt = (te - pde.t0) / num_dt
        t_path = torch.linspace(pde.t0, te, self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.te, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.te, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_online is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_online is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_online is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/sav_res_via_exmeta.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist


def is_save_res():
    # determine whether to save results in the current process
    if dist.is_available() and dist.is_initialized():
        is_save = (dist.get_rank() == 0)
    else:
        is_save = True
    return is_save


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def save_res_oncurve(sav_prefix, curve_name, s, vtrue_x0s, vapprox_x0s):
    res_header = []
    res_col = []
    for (cname, si, vtrue, vappr) in \
            zip(curve_name, s, vtrue_x0s, vapprox_x0s):
        res_header.extend(
            [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
        res_col.extend(
            [tensor2ndarray(si),
             vtrue.squeeze(-1),
             vappr.squeeze(-1)])
    res_arr = np.stack(res_col, axis=1)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    np.savetxt(sav_prefix + 'res_on_line.csv',
               res_arr,
               delimiter=',',
               header=','.join(res_header))


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def res_on_curve(t,
                 vappr_func,
                 vtrue_func,
                 s,
                 x_s,
                 curve_name,
                 sav_prefix,
                 y_min=None,
                 y_max=None):
    assert len(s) == len(x_s)
    assert len(x_s) == len(curve_name)
    if type(t) is float:
        t_uns = torch.tensor(t).unsqueeze(-1)
    else:
        t_uns = t.unsqueeze(-1)
    vtrue_xs = [tensor2ndarray(vtrue_func(t_uns, x)) for x in x_s]
    vapprox_xs = [tensor2ndarray(vappr_func(t_uns, x)) for x in x_s]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([vtrue_xs, vapprox_xs])
        v_min = np.nanmin([vtrue_xs, vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    if is_save_res():
        save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs, vapprox_xs)
        for i in range(len(s)):
            plot_on_curve(s[i].cpu().numpy(),
                          vtrue_xs[i],
                          vapprox_xs[i],
                          sav_prefix + curve_name[i] + '.pdf',
                          ylim=(y_min, y_max))


def res_on_curve_ver2(vappr_func,
                      vtrue_func,
                      xcurve_gen,
                      sav_prefix,
                      t=0.,
                      y_min=None,
                      y_max=None,
                      type_vappr='plot',
                      type_vtrue='scatter'):
    assert type_vappr in ('plot', 'scatter')
    assert type_vtrue in ('plot', 'scatter')

    if type(t) is float:
        t_uns = torch.tensor(t).unsqueeze(-1)
    else:
        t_uns = t.unsqueeze(-1)
    curve_name, s_true, xs_true = xcurve_gen(num_points=51)
    num_pts = 1001 if type_vappr == 'plot' else 51
    _, s_appr, xs_appr = xcurve_gen(num_points=num_pts)

    s_true = [tensor2ndarray(s) for s in s_true]
    s_appr = [tensor2ndarray(s) for s in s_appr]
    vtrue_xs = [tensor2ndarray(vtrue_func(t_uns, x)) for x in xs_true]
    vapprox_xs = [tensor2ndarray(vappr_func(t_uns, x)) for x in xs_appr]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([np.nanmax(v) for v in vtrue_xs + vapprox_xs])
        v_min = np.nanmin([np.nanmin(v) for v in vtrue_xs + vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    res_header = []
    res_col = []
    for (cname, strue, vtrue, sappr, vappr) in \
            zip(curve_name, s_true, vtrue_xs, s_appr, vapprox_xs):
        res_header.extend([
            f's_of_{cname}_for_vtrue',
            f'vtrue_{cname}',
            f's_of_{cname}_for_vappr',
            f'vappr_{cname}',
        ])
        res_col.extend([strue, vtrue.squeeze(-1), sappr, vappr.squeeze(-1)])

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(res_col).transpose().to_csv(sav_prefix + 'data.csv',
                                                 index=False,
                                                 header=res_header)
        for strue, vtrue, sappr, vappr, cname in zip(
                s_true,
                vtrue_xs,
                s_appr,
                vapprox_xs,
                curve_name,
        ):
            if type_vappr == 'plot':
                plt.plot(sappr, vappr, label='Predicted', color='blue')
            else:
                plt.scatter(sappr, vappr, label='Predicted', color='red')
            if type_vtrue == 'plot':
                plt.plot(strue, vtrue, label='True', color='blue')
            else:
                plt.scatter(strue, vtrue, label='True', color='red')
            plt.ylim(y_min, y_max)
            plt.legend()
            Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def plot_vtx_1d(t0, te, v_func, t_scatter, x_scatter, sav_prefix):
    x_lim0 = torch.min(x_scatter)
    x_lim1 = torch.max(x_scatter)
    x_contourf = torch.linspace(x_lim0, x_lim1, 40)
    t_contourf = torch.linspace(t0, te, 50)
    v_val = torch.stack([
        v_func(t.unsqueeze(-1), x_contourf.unsqueeze(-1)) for t in t_contourf
    ])
    v_contourf = v_val.squeeze(-1).transpose(1, 0)
    tcont_np = tensor2ndarray(t_contourf)
    xcont_np = tensor2ndarray(x_contourf)
    vcont_np = tensor2ndarray(v_contourf)
    tscat_np = tensor2ndarray(t_scatter.squeeze())
    xscat_np = tensor2ndarray(x_scatter[..., 0])

    plt.figure(figsize=(5, 3))
    plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
    cbar = plt.colorbar()
    cbar.set_label("$v(t, x)$")
    plt.plot(
        tscat_np,
        xscat_np,
        marker='o',
        markersize=5,
        color='white',
        markeredgecolor='black',
        linestyle='none',
        alpha=0.6,
        label=r'Samples of $X_t$',
    )
    plt.ylabel(r'$x$')
    plt.xlabel(r'$t$')
    xlim0 = float(t0) - 0.025 * float(te - t0)
    xlim1 = float(te) + 0.025 * float(te - t0)
    plt.xlim(xlim0, xlim1)
    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}v2dplot.pdf')
    plt.close()


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/sav_res_via_runtask.py <==
from itertools import cycle
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False,
              figsize=None):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)  # affects mem. leak
    plt.xlabel(xlabel)  # affects mem. leak
    plt.ylabel(ylabel)  # affects mem. leak
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(x_arr,
                             ylow_arr,
                             yup_arr,
                             facecolor=color,
                             alpha=0.5 * alpha)
    plt.ylim(ylim0, ylim1)  # affects mem. leak
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    # save and load to avoid memory leak
    pd.DataFrame(hist_dict).to_csv(f'{sav_prefix}log.csv', index=False)
    hist_df = pd.read_csv(f'{sav_prefix}log.csv')
    it_arr = np.array(hist_df['it'])

    if 'pde_loss' in hist_df:
        plot_hist(
            sav_prefix + 'pde_loss_hist.pdf',
            (it_arr, ),
            (hist_df['pde_loss'], ),
        )

    if 'ctr_loss' in hist_df:
        g1_hist = hist_df['ctr_loss'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(g1_hist)
        plot_hist(sav_prefix + 'ctr_loss.pdf', (it_arr, ), (g1_hist, ),
                  yscal='linear',
                  ylim0=ylim0,
                  ylim1=ylim1)

    if ("cost" in hist_df) and ("vtrue_on_x0cost" in hist_df):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_df) and ("rel_linferr" in hist_df):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_df:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_df:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)

    if 'pde_loss' in hist_df.columns:
        plot_hist(sav_name + 'summary_pdeloss.pdf', (it_arr, ),
                  (hist_df['pde_loss', 'mean'], ),
                  std_arr_list=(hist_df['pde_loss', 'std'], ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if 'ctr_loss' in hist_df.columns:
        ctr_loss = hist_df['ctr_loss', 'mean'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(ctr_loss)
        plot_hist(sav_name + 'summary_ctrloss.pdf', (it_arr, ), (ctr_loss, ),
                  std_arr_list=(hist_df['ctr_loss', 'std'], ),
                  lable_list=None,
                  yscal='linear',
                  alpha=1.0,
                  two_side_std=False,
                  ylim0=ylim0,
                  ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    # record_l2err = ('rel_l2err', 'mean') in hist_df.columns \
    #     and ('rel_l2err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns

    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    # if record_l2err:
    #     mean_l2err = hist_df['rel_l2err', 'mean'].to_numpy()
    #     std_l2err = hist_df['rel_l2err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/srun_gpu1.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=1
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x, _rs):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def fix_lrfunc(_dim_x):
    return 1e-3, 1e-3, 1e-3


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x
    elif dim_x <= 1000:
        wid = 2 * dim_x
    else:
        wid = dim_x
    wid = max(wid, 100)
    return wid


def set_method(config, meth):

    if meth == 'MartNet':
        method_pde = 'QuasiMartNet'
        method_soc = 'SocMartNet'
    elif meth == 'DfMartNet':
        method_pde = 'DfQuasiMartNet'
        method_soc = 'DfSocMartNet'
    elif meth == 'RdmStrForm':
        method_pde = 'QuasiRdmStrForm'
        method_soc = 'SocRdmStrForm'
    elif meth == 'Pinn':
        method_pde = 'QuasiPinn'
        method_soc = 'SocPinn'
    else:
        raise ValueError(f'Unknown method {meth}.')

    config.set('Example', 'method_pde', method_pde)
    config.set('Example', 'method_soc', method_soc)
    return config


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    meth_list,
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    scale_ub_rho=10.,
    use_varscale=False,
    optimizer='Adam',
    num_rdmsamp_list=None,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for meth, rs, dimx, exmaple, num_dt in product(
            meth_list,
            num_rdmsamp_list,
            dimx_list,
            example_list,
            numdt_list,
    ):

        bsz = batsize_func(dimx, rs)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))

        config = set_method(config, meth)
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        config.set('Network', 'scale_ub_rho', str(scale_ub_rho))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        config.set('Optimizer', 'optimizer_u', optimizer)
        config.set('Optimizer', 'optimizer_v', optimizer)
        config.set('Optimizer', 'optimizer_lamb', optimizer)
        config.set('Optimizer', 'optimizer_rho', optimizer)

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        if rs is not None:
            config.set('RdmStrForm', 'num_rdmsamp', str(rs))

        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{meth}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}_BZ{bsz}'
        if meth == 'RdmStrForm':
            sav_name = f'{sav_name}_RS{rs}'

        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda d: 5000 if d <= 10000 else 12000
    # maxit_func = maxit_default
    # width_func = lambda d: int(d // 100) + 100
    width_func = lambda _d: 128
    # width_func = default_width
    width_rho = 128
    # num_hidd = 6
    # lr0_func = default_lr0func
    # lr0_func = small_lrfunc
    lr0_func = lambda _d: (1e-3, 1e-3, 1e-3)

    rate_lr0_lrend = 1e-3
    num_rdmsamp_list = [8, 32, 128]
    # num_rdmsamp_list = [128]
    
    # batsize_func = batsize_default
    # batsize_func = lambda _d, rs: int(512 // rs)
    batsize_func = lambda _d, _rs: 100
    # eposize_func = eposize_default

    num_hidd = 4
    # lr0_func = fix_lrfunc
    eposize_func = lambda _d: 1000

    syspath_as_pilpath = True
    enable_autocast = False
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 100.

    meth_list = ['DfMartNet']
    # 'Pinn', 'MartNet', 'DfMartNet', 'RdmStrForm'

    optimizer = 'Adam'
    # optimizer = 'RMSprop'
    repeat_time = 5
    dimx_list = [100, 1000, 5000, 10000, 100000]
    # dimx_list = [100000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'Shock1a',
        # 'Shock1b',
        # 'Shock1b',
        # 'Shock1c',
        # 'Shock1d',
        # 'Shock1e',
        # 'Shock1f',
        # 'BlackScholes',
        # 'BlackScholes02',
        # 'QLP_HJB0a',
        # 'QLP_HJB0b',
        # 'HJB2v',
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1aBmPil',
        # 'Shock1bBmPil',
        # 'HJB1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1DiffusionA',
        # 'QLP1DiffusionB',
        # 'QLP1DiffusionC',
        # 'QLP1DiffusionD',
        # 'QLP1DiffusionE',
        # 'QLP1DiffusionF',
        # 'QLP1DiffusionG',
        # 'QLP1DiffusionH',
        'AllenCahnBVP',
        'SineGordonBVP',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        meth_list,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
        num_rdmsamp_list=num_rdmsamp_list,
    )


if __name__ == "__main__":
    main()


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_bvp.py <==
import math
import warnings

import torch
import torch.distributed as dist
import numpy as np
from ex_meta import PDEwithVtrue, diag_curve, e1_curve, BVP, isin_ddp


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.

    musys_online = False
    sgmsys_online = False
    f_online = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, self.te, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None


class AllenCahnBVP(BVP):
    name = 'Allen-Cahn-equation in unit ball'
    # This example is from subsection 5.4 of
    # @article{Hu2025BiasVariance,
    # author = {Hu, Zheyuan and Yang, Zhouhao and Wang, Yezhen and Karniadakis, George E. and Kawaguchi, Kenji},
    # title = {Bias-Variance Trade-Off in Physics-Informed Neural Networks with Randomized Smoothing for High-Dimensional PDEs},
    # journal = {SIAM Journal on Scientific Computing},
    # volume = {47},
    # number = {4},
    # pages = {C846-C872},
    # year = {2025},
    # doi = {10.1137/23M1621356},
    # }
    x0pil_range = 1.

    musys_online = False
    sgmsys_online = False
    f_online = True

    num_testpoint = 20000

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        assert dim_x >= 2, "dim_x should be at least 2"

        c_arr = np.random.default_rng(seed=1).normal(size=(dim_x - 1, ))
        c_tensor = torch.from_numpy(c_arr).to(self.t0.device).float()
        if isin_ddp():
            dist.broadcast(c_tensor, src=0)
        self.c = c_tensor
        # print(f'x_test_0:{c_tensor[0]}, rank: {c_tensor.device}')

        # print(f"c_0 = {self.c[0]}")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def laplace_v(self, _t, x):
        cosx = torch.cos(x)
        sinx = torch.sin(x)
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        cosx0 = cosx[..., :-1]
        cosx1 = cosx[..., 1:]
        sinx0 = sinx[..., :-1]
        sinx1 = sinx[..., 1:]

        theta = x0 + cosx1 + x1 * cosx0
        md = x0 * (1 - x1 * sinx0) + x1 * (cosx0 - sinx1)
        ml = torch.cos(theta) * (-x1 * cosx0 - cosx1) - torch.sin(theta) * (
            (1 - x1 * sinx0)**2 + (cosx0 - sinx1)**2)
        lap = -2 * self.dim_x * (self.c * torch.sin(theta)).sum(
            -1, keepdim=True) - 4 * (self.c * torch.cos(theta) * md).sum(
                -1, keepdim=True) + (1 - x.pow(2).sum(-1, keepdim=True)) * (
                    self.c * ml).sum(-1, keepdim=True)
        return lap

    def f(self, _t, x, v):
        v_exact = self.v(_t, x)
        return v - v**3 - self.laplace_v(_t, x) - v_exact + v_exact**3

    def v(self, _t, x):
        cos_x = torch.cos(x)
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        y = self.c * torch.sin(x0 + cos_x[..., 1:] + x1 * cos_x[..., :-1])
        y = y.sum(-1, keepdim=True)
        return self.v_shellfunc(x, y)


class SineGordonBVP(AllenCahnBVP):
    name = 'Sine-Gordon-equation-in-unit-ball'

    # This example is from subsection 5.4 of
    # @article{Hu2025BiasVariance,
    # author = {Hu, Zheyuan and Yang, Zhouhao and Wang, Yezhen and Karniadakis, George E. and Kawaguchi, Kenji},
    # title = {Bias-Variance Trade-Off in Physics-Informed Neural Networks with Randomized Smoothing for High-Dimensional PDEs},
    # journal = {SIAM Journal on Scientific Computing},
    # volume = {47},
    # number = {4},
    # pages = {C846-C872},
    # year = {2025},
    # doi = {10.1137/23M1621356},
    # }

    def f(self, _t, x, v):
        v_exact = self.v(_t, x)
        return torch.sin(v) - self.laplace_v(_t, x) - torch.sin(v_exact)


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_evp.py <==
import math

import torch
import torch.distributed as dist

from ex_meta import EVP, diag_curve, e1_curve, isin_ddp


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_online = False
    sgmsys_online = False
    f_online = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    # def set_vnn_forward(self, vnn):

    #     def forward(vnn_inst, t, x):
    #         raw_output = vnn_inst.call(t, x)
    #         # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
    #         output = raw_output
    #         # output = raw_output / (
    #         #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
    #         return output

    #     vnn.forward = types.MethodType(forward, vnn)
    #     return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_online = False
    sgmsys_online = False
    f_online = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    # def set_vnn_forward(self, vnn):
    #     # def forward(vnn_inst, t, x):
    #     #     x = torch.cos(x)
    #     #     output = vnn_inst.call(t, x)
    #     #     output = self.softplus(output)
    #     #     return output

    #     # vnn.forward = types.MethodType(forward, vnn)
    #     return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJBCons0(HJB):
    name = 'HJB_Example0'
    musys_online = True
    sgmsys_online = False
    f_online = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJBCons0a(HJBCons0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJBCons0b(HJBCons0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJBCons0c(HJBCons0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJBCons1(HJBCons0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ConsShiftTarget(HJBCons0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJBCons_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJBCons2(HJBCons0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJBCons2a(HJBCons2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJBCons2b(HJBCons2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJBCons2c(HJBCons2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJBCons1Onep(HJBCons1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJBCons0b1p(HJBCons0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJBCons0c1p(HJBCons0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2b1p(HJBCons2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2c1p(HJBCons2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2bPba(HJBCons2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJBCons2bPbb(HJBCons2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJBCons2bPbc(HJBCons2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJBCons2bPbd(HJBCons2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJBCons2bPbe(HJBCons2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJBCons2bPbf(HJBCons2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJBCons2bPbg(HJBCons2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_hjb_hopfcole.py <==
from decimal import Decimal, getcontext
import torch

from ex_meta import (HJB, LinearPDE, LinearPDEwithConstantCoeff, diag_curve,
                     manifold_curve)


def sqrt2_groups(n: int, k: int):
    """
    This function computes the square root of 2 with sufficient arbitrary precision (using Python's decimal module), slices the first n*k digits after the decimal point into n consecutive, non-overlapping
    groups of length k, and converts each group into a floating-point number of the form 0.<group>.
    The result is returned as a list of floats.
    Parameters
    ----------
    n : int
        Number of groups to extract.
    k : int
        Number of digits per group.
    """

    assert n > 0 and k > 0, "n and k must be positive integers."
    precision = 2 + n * k + 10
    getcontext().prec = precision

    sqrt2 = Decimal(2).sqrt()
    s = str(sqrt2)
    _, decimal_part = s.split('.')
    decimal_digits = decimal_part[:n * k]

    groups = []
    for i in range(n):
        start = i * k
        segment = decimal_digits[start:start + k]
        float_val = float('0.' + segment)
        groups.append(float_val)
    return groups


class HJB0(HJB):
    # The HJB version (with inf H) of
    # \partial_t u(x, t) + 1/2 \Delta u(x, t) - |\nabla_x u(x,t)|^2 = 0

    name = 'HJB0'
    musys_online = True
    sgmsys_online = False
    f_online = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_b = 0.
    coeff_sgm = 1
    c_val = 2**0.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_online is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, _t, x):
        return torch.full_like(x, self.coeff_b)

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def sgm_sys(self, _t, _x, _k, dw):
        return self.coeff_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.coeff_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def g(self, x):
        return 0.5 + 0.5 * (x**2).sum(-1, keepdim=True)

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDEwithConstantCoeff):
            musys_online = False
            sgmsys_online = False
            f_online = False
            nsamp_mc = self.nsamp_mc

            mu_const = self.coeff_b
            sgm_const = self.coeff_sgm

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB0a(HJB0):
    name = 'HJB0a'


class HJB0b(HJB0):
    name = 'HJB0b'

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        c_coeff = sqrt2_groups(dim_x * 2, 3)
        self.c1_coeff = torch.tensor(c_coeff[:dim_x]) + 0.5
        self.c2_coeff = torch.tensor(c_coeff[dim_x:]) + 0.5

    def g(self, x):
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        delta_xx = (self.c1_coeff[1:] * (x1 - x0).pow(2))
        x3 = delta_xx + self.c2_coeff[:-1] * x1.pow(2)
        return 0.5 + 0.5 * x3.sum(-1, keepdim=True)


class HJB1a(HJB):
    name = 'HJB1a'
    musys_online = True
    sgmsys_online = False
    f_online = True
    compute_cost_gap = None

    x0_for_train = {'SN': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_online is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, _t, _x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.coeff_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_online = False
            sgmsys_online = False
            f_online = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def tr_sgm2vxx(lpde_self, t, x, _v, vxx):
                return self.tr_sgm2vxx(t, x, None, vxx)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HJB1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HJB1aBmPil(HJB1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HJB1b(HJB1a):
    coeff_sgm = 0.025


class HJB2(HJB1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw

    def tr_sgm2vxx(self, t, x, _k, vxx):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sgm = self.coeff_sgm * torch.tanh(distance)
        return sgm**2 * torch.einsum('...ii->...', vxx)


class HJB2BmPil(HJB2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HJB2v(HJB2):
    x0_for_train = {'S2': diag_curve}
    num_testpoint = 61
    x0pil_range = 2.
    c_val = 4


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from typing import Sequence, Union

import psutil
import torch
import torch.distributed as dist

from sav_res_via_exmeta import (plot_vtx_1d, res_on_curve_ver2, tensor2ndarray)


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def standard_normal(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    # s_range has no effect on the returned points `x`
    x = torch.randn([num_points, dim_x])
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    return s_coord, x


def cube(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    x = torch.rand([num_points, dim_x]) * (right_end - left_end) + left_end
    return s_coord, x


def unit_ball(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    uniform_radius: bool = True,
):
    # s_range has no effect on the returned points `x`
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)

    x = torch.randn([num_points, dim_x])
    epsilon = torch.finfo(x.dtype).eps * 100
    norms = torch.clamp(torch.norm(x, dim=1), min=epsilon)
    u = torch.rand(num_points)
    if uniform_radius:
        radii = u
    else:
        radii = u**(1.0 / dim_x)
    x = x / norms.unsqueeze(-1)
    x = x * radii.unsqueeze(-1)
    return s_coord, x


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # Determine a safe Monte Carlo chunksize that fits in device memory (avoid OOM).
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def mc_for_v(
    t: torch.Tensor,
    x: torch.Tensor,
    v_term: callable,
    samp_xte_intft: callable,
    use_dist: bool,
    nsamp_mc: int = 10**6,
) -> torch.Tensor:
    # Compute the value function v(t, x) using Monte Carlo simulation.
    # the chunksize is determined adaptively to fit in memory.
    # Note: If use_dist is True, this function will utilize torch.distributed for accelerated computation.
    # Therefore, do not call this function only on a single rank when use_dist is True.

    assert x.ndim >= 2
    assert (t.ndim == 1) or (t.ndim == x.ndim)

    if use_dist is True:
        world_size = dist.get_world_size()
        nsamp_mc = int(nsamp_mc // world_size) + 1
        rank = dist.get_rank()
    else:
        rank = 0

    # nsamp_mc = self.nsamp_mc
    multiplier = (5 * x.shape[-1]) * x[..., 0].numel()
    cum_size = 0
    cum_mean = 0.
    progress = 0.
    print(f"Monte-Carlo for Ref. solution on {x.device}...")
    while cum_size < nsamp_mc:
        try:
            chunksize = get_safe_chunksize(multiplier,
                                           x.dtype,
                                           x.device,
                                           use_percent=0.3)
            chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
            if use_dist is True:
                # Ensure all processes use the minimum chunksize
                chunksize_tensor = torch.tensor(chunksize, device=x.device)
                dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                chunksize = int(chunksize_tensor.item())
            xte_chunk, ift_chunk = samp_xte_intft(
                t,
                x,
                num_mc=chunksize,
            )
            mean_vte = v_term(xte_chunk).mean(0)
            mean_ift = ift_chunk.mean(0)
            new_mean = mean_vte + mean_ift
            cum_size += chunksize
            if use_dist is True:
                dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                new_mean = new_mean / world_size
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

            if (cum_size / nsamp_mc > progress + 0.01) or \
                    (cum_size == nsamp_mc):
                progress = cum_size / nsamp_mc
                if rank == 0:
                    print(
                        f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                    )

        except RuntimeError as err:
            if 'out of memory' in str(err):
                free_cache(x.device)
                chunksize = int(chunksize // 2)
                print(
                    f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                )
                if chunksize == 0:
                    print('Memory Error: Cannot reduce chunksize=0')
                    raise err
            else:
                raise err

    return cum_mean


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'

    # set to True if self.mu_sys/sgm_sys/f do not depend on v (or u for class HJB)
    musys_online = True
    sgmsys_online = True
    f_online = True

    # the nonlinear grad term: coefficient * |v_x|^exponential
    ceoff_vx = 0.
    exponential_vx = 2

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _v):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _v, _dw):
        pass

    @abstractmethod
    def tr_sgm2vxx(self, _t, _x, _v, _vxx):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx) -> callable:
        # return a logging function which will be called during training
        # the logging function should return a dict of log items
        pass

    def produce_results(self,
                        _v_approx,
                        _sav_prefix,
                        ctrfunc_syspath=None) -> None:
        pass

    def gen_pilpath(
        self,
        x0: torch.Tensor,
        te: torch.Tensor,
        num_dt: int,
    ):
        dt = (te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(
        self,
        x0: torch.Tensor,
        te: torch.Tensor,
        num_dt: int,
        v_func,
    ):
        dt = (te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    @abstractmethod
    def v_term(self, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, self.te, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, self.te, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def _plot_vlandscape(self,
                         sav_prefix,
                         ctrfunc_syspath=None,
                         num_scatter_path=24,
                         numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, self.te, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                self.te,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        plot_vtx_1d(self.t0, self.te, self.v, t, xt_path, sav_prefix)

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        args = (v_approx, self.v, self._xcurve_for_res)
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_',
                          type_vappr='scatter',
                          type_vtrue='plot')
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_type2_',
                          type_vappr='plot',
                          type_vtrue='scatter')

        if self.dim_x == 1:
            self._plot_vlandscape(sav_prefix, ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function only on a single rank when self.use_dist is True.

        assert self.musys_online is False
        assert self.sgmsys_online is False
        assert self.f_online is False
        if torch.all(t == self.te):
            return self.v_term(x)
        else:
            return mc_for_v(t, x, self.v_term, self.samp_xte_intft,
                            self.use_dist, self.nsamp_mc)


class LinearPDEwithConstantCoeff(LinearPDE):
    # LinearPDE variant with constant scalar drift (mu_sys = mu_const),
    # constant scalar diffusion (sgm_sys = sgm_const),
    # and zero source term: f ≡ 0.
    # The method self.v in this class is more efficient than that in LinearPDE.

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6

    mu_const = 1.
    sgm_const = 1.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def mu_sys(self, _t, x, _v):
        return torch.full_like(x, self.mu_const)

    def sgm_sys(self, _t, _x, _v, dw):
        return self.sgm_const * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.sgm_const**2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        # num_dt is not used in this function

        dt = (self.te - t)
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + x.shape[:-1] + (self.dim_w, ),
            device=x.device,
        )
        xte = x + self.mu_const * dt + self.sgm_const * dt.pow(0.5) * norm_samp
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)
            dist.broadcast(x0_value, src=0)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class BVP(PDE):
    """
    Boundary Value Problem (BVP) where v(t, x) is zero for x on the boundary of the unit ball.
    The spatial domain is the unit ball in R^d.
    The variable t is included for compatibility with other solvers, but is not used in for BVPs.
    """
    x0_for_train = {'UB': unit_ball}
    # v_shellfunc = lambda x, y: (1 - x.pow(2).sum(-1, keepdim=True)) * y

    num_testpoint = 1000

    def v_shellfunc(self, x, y):
        return (1 - x.pow(2).sum(-1, keepdim=True)) * y

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        # print(f'x_test_0:{x_test[0]}, rank: {x_test.device}')

        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            linf_err = abs_err.max() / vtrue_ontest_linf
            log = {
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
                'rel_linferr': linf_err.item(),
                'l1_vtrue': vtrue_ontest_l1.item(),
                'l2_vtrue': vtrue_ontest_l2.item(),
                'linf_vtrue': vtrue_ontest_linf.item(),
            }
            return log

        return log_func

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        args = (v_approx, self.v, self._xcurve_for_res)
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_',
                          type_vappr='scatter',
                          type_vtrue='plot')
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_type2_',
                          type_vappr='plot',
                          type_vtrue='scatter')


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    x0pil_range = 3.

    musys_online = False
    sgmsys_online = False
    f_online = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_online = False
    sgmsys_online = False
    f_online = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_online = False
    sgmsys_online = False
    f_online = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = self.bar_sgm * x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_online = False
    sgmsys_online = False
    f_online = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_pde_linear.py <==
import torch
import ex_meta
from ex_meta import (LinearPDE, PDEwithVtrue, diag_curve, e1_curve,
                     manifold_curve, mc_for_v)


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = True

    musys_online = False
    sgmsys_online = False
    f_online = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return self.delta * torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5.0


class Shock1c(Shock1b):
    coeff_mu = 4.0


class Shock1d(Shock1b):
    coeff_mu = 3.0


class Shock1e(Shock1b):
    coeff_mu = 2.0


class Shock1f(Shock1b):
    coeff_mu = 1.0


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1aPeak1(Shock1a):
    peak_height = 5
    peak_position = 0.
    peak_scale = 9

    def f(self, t, x, _v):
        return self.peak_height * torch.exp(
            -10 * (t - 1.75).pow(2) - self.peak_scale *
            (x - self.peak_position * self.coeff_mu * 1.75).pow(2)).mean(
                -1, keepdim=True)


class Shock1aPeak2(Shock1aPeak1):
    peak_position = -1


class Shock1bPeak1(Shock1aPeak1):
    coeff_mu = Shock1b.coeff_mu


class Shock1bPeak2(Shock1aPeak2):
    coeff_mu = Shock1b.coeff_mu


class Shock1aHighPeak1(Shock1aPeak1):
    peak_height = 40


class Shock1aHighPeak2(Shock1aPeak2):
    peak_height = 40


class Shock1bHighPeak1(Shock1bPeak1):
    peak_height = 40


class Shock1bHighPeak2(Shock1bPeak2):
    peak_height = 40


class Shock1aPeak3(Shock1a):
    peak_height = 500
    peak_position = -0.5
    peak_scale = 50

    def f(self, t, x, _v):
        f1 = self.peak_height * torch.exp(
            -self.peak_scale * (t - 0.1).pow(2) - self.peak_scale *
            (x - self.peak_position * self.coeff_mu * 1.).pow(2)).mean(
                -1, keepdim=True)
        f2 = -self.peak_height * torch.exp(
            -self.peak_scale * (t - 0.1).pow(2) - self.peak_scale *
            (x + self.peak_position * self.coeff_mu * 1.).pow(2)).mean(
                -1, keepdim=True)
        return f1 + f2


class Shock1bPeak3(Shock1aPeak3):
    coeff_mu = Shock1b.coeff_mu


class Shock1aS2S3(Shock1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}


class Shock1bS2S3(Shock1b):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class BlackScholes(PDEwithVtrue):
    name = 'BlackScholes'
    x0_for_train = {'CUBE': ex_meta.cube}
    x0pil_range = (0.9, 1.1)

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6
    mu_coeff = -1 / 20
    sgm_max = 0.5
    r = 1 / 20
    k = 1.

    def __init__(self, dim_x, te=1., **kwargs) -> None:
        super().__init__(dim_x, te=te, **kwargs)
        self.dim_w = dim_x
        self.sgm_vec = torch.linspace(0.1, self.sgm_max, dim_x)

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def mu_sys(self, _t, x, _v):
        return self.mu_coeff * x

    def sgm_sys(self, _t, x, _v, dw):
        return self.sgm_vec * x * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = self.sgm_vec * x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        payoff = torch.clamp(
            x.max(-1, keepdim=True)[0] - torch.tensor(self.k),
            min=0.,
        )
        return torch.exp(-self.r * self.te) * payoff

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        # num_dt is not used in this function

        dt = (self.te - t)
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + x.shape[:-1] + (self.dim_w, ),
            device=x.device,
        )
        in_exp = self.sgm_vec * norm_samp * dt.pow(0.5) + (
            self.mu_coeff - 0.5 * (self.sgm_vec**2)) * dt
        xte = x * torch.exp(in_exp)
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft

    # def additional_loss(self, t_path, x_path, v_approx):
    #     vappr_path = v_approx(t_path[[-1]], x_path[[-1]])
    #     loss_val = (self.v_term(x_path[[-1]]) - vappr_path).pow(2).mean()
    #     return loss_val

    def v(self, t, x):
        assert self.musys_online is False
        assert self.sgmsys_online is False
        assert self.f_online is False
        if torch.all(t == self.te):
            return self.v_term(x)
        else:
            return mc_for_v(t, x, self.v_term, self.samp_xte_intft,
                            self.use_dist, self.nsamp_mc)


class BlackScholes02(BlackScholes):
    name = 'BlackScholes_02'
    x0pil_range = (0, 2)


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

import ex_meta
from ex_meta import PDEwithVtrue
from ex_hjb_hopfcole import HJB0a, HJB0b


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_online = False
    sgmsys_online = True
    f_online = True

    x0_for_train = {'S2': ex_meta.diag_curve}
    x0pil_range = 1.5

    coeff_diffusion = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return (2**0.5 * self.coeff_diffusion) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return self.coeff_diffusion * v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2) * (self.coeff_diffusion * torch.eye(self.dim_x))

    def tr_sgm2vxx(self, t, x, v, vxx):
        return self.coeff_diffusion**2 * v**2 * torch.einsum('...ii->...', vxx)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * self.coeff_diffusion**2 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)

        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion

        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1DiffusionA(QLP1):
    coeff_diffusion = 0.1


class QLP1DiffusionB(QLP1DiffusionA):
    coeff_diffusion = 0.2


class QLP1DiffusionC(QLP1DiffusionA):
    coeff_diffusion = 0.5


class QLP1DiffusionD(QLP1DiffusionA):
    coeff_diffusion = 1.0


class QLP1DiffusionE(QLP1DiffusionA):
    coeff_diffusion = 2.0


class QLP1DiffusionF(QLP1DiffusionA):
    coeff_diffusion = 3.0


class QLP1DiffusionG(QLP1DiffusionA):
    coeff_diffusion = 4.0


class QLP1DiffusionH(QLP1DiffusionA):
    coeff_diffusion = 5.0


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': ex_meta.diag_curve}

    name = 'QLP-2a'
    musys_online = True
    sgmsys_online = True
    f_online = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def tr_sgm2vxx(self, t, x, v, vxx):
        return v**2 * torch.einsum('...ii->...', vxx)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_online = True
    sgmsys_online = True
    f_online = True

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def tr_sgm2vxx(self, _t, x, v, vxx):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sgm = (cosx.unsqueeze(-1) + v * sinx) / self.dim_x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2c(QLP2b):
    """
    Variant of QLP2b where the drift term is 'not' normalized by the dimensionality (scaled by 1 / dim_x).
    """
    name = 'QLP-2c'

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


class QLP_HJB0a(PDEwithVtrue):
    name = 'QLP_Version_of_HJB0a'
    musys_online = False
    sgmsys_online = False
    f_online = False

    x0_for_train = {'SN': ex_meta.standard_normal}
    x0pil_range = 1.

    HjbClass = HJB0a
    exponential_vx = 2
    ceoff_vx = -0.5 * (HjbClass.c_val * HjbClass.coeff_sgm)**exponential_vx

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.hjb_equ = self.HjbClass(dim_x, **kwargs)
        # self.hjb_equ.nsamp_mc = 100  # only for debugging

    def mu_pil(self, t, x):
        return self.hjb_equ.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.hjb_equ.sgm_pil(t, x, dw)

    def mu_sys(self, t, x, _v):
        return self.hjb_equ.b(t, x)

    def sgm_sys(self, t, x, v, dw):
        return self.hjb_equ.sgm_sys(t, x, v, dw)

    def tr_sgm2vxx(self, t, x, v, vxx):
        return self.hjb_equ.tr_sgm2vxx(t, x, v, vxx)

    def v(self, t, x):
        return self.hjb_equ.v(t, x)

    def v_term(self, x):
        return self.hjb_equ.v_term(x)

    def f(self, _t, _x, _v):
        return torch.zeros_like(_x[..., [0]])


class QLP_HJB0b(QLP_HJB0a):
    name = 'QLP_Version_of_HJB0b'
    HjbClass = HJB0b


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/loss_martnet.py <==
# Core components of MartNet
import torch
import torch.distributed as dist

from loss_meta import LossCollection


def rdm_vx_prod(v_func: callable,
                t: torch.Tensor,
                x: torch.Tensor,
                dt: torch.Tensor,
                num_samp=1,
                exponential_vx=2,
                shuffle=False):
    samp_shape = torch.Size((num_samp, exponential_vx) + x.shape)
    samp = torch.normal(mean=0.,
                        std=torch.sqrt(dt),
                        size=(samp_shape.numel(), ),
                        device=x.device)
    # reduce variance by antithetic sampling, inspired by deep shotgun
    # https://link.springer.com/article/10.1007/s10915-025-02983-1
    if shuffle:
        samp = torch.concat([samp, -samp], dim=0)
        samp = samp[torch.randperm(2 * samp_shape.numel())]
        samp = samp.reshape((2 * num_samp, ) + samp_shape[1:])
    else:
        samp = samp.reshape(samp_shape)
        samp = torch.concat([samp, -samp], dim=0)
    vnn_on_samp = v_func(t, x + samp)
    prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
    grad_prod = prod / dt**exponential_vx
    return grad_prod


# def rdm_for_grad(self, xt_pil: torch.Tensor, num_samp=1):
#     xt_pil_cut = xt_pil[:-1]
#     samp_shape = (num_samp, self.problem.exponential_vx) + xt_pil_cut.shape
#     samp = torch.normal(
#         mean=0.,
#         std=torch.sqrt(self.dt),
#         size=samp_shape,
#         device=xt_pil.device,
#     )
#     # reduce variance by antithetic sampling
#     samp = torch.concat([samp, -samp], dim=0)
#     xt_samp = xt_pil_cut + samp
#     vnn_on_samp = self.vnn(self.t_path[:-1], xt_samp)
#     prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
#     grad_prod = prod / self.dt**self.problem.exponential_vx
#     return grad_prod


class DfSocMartNet(LossCollection):
    name = 'Df-SocMartNet'

    # DfSocMartNet is equivalent to random difference method for HJB equations.

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

        self.has_vterm = hasattr(self.problem, 'v_term')
        self._rho_val = None
        self._deltam = None

    def init_train(self):
        self.unn = self.net_dict['unn']
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()
        self.unn.train()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()
        self.unn.eval()

    # def rdm_for_grad(self, xt_pil: torch.Tensor, num_samp=1):
    #     xt_pil_cut = xt_pil[:-1]
    #     samp_shape = (num_samp, self.problem.exponential_vx) + xt_pil_cut.shape
    #     samp = torch.normal(mean=0.,
    #                         std=torch.sqrt(self.dt),
    #                         size=samp_shape,
    #                         device=xt_pil.device)
    #     # reduce variance by antithetic sampling, inspired by deep shotgun
    #     # https://link.springer.com/article/10.1007/s10915-025-02983-1
    #     samp = torch.concat([samp, -samp], dim=0)
    #     xt_samp = xt_pil_cut + samp
    #     vnn_on_samp = self.vnn(self.t_path[:-1], xt_samp)
    #     prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
    #     grad_prod = prod / self.dt**self.problem.exponential_vx
    #     return grad_prod

    def ad_for_grad(self, xt_pil: torch.Tensor):
        # just for debugging

        from torch.func import jacrev, vmap
        xtpil_cut = xt_pil[:-1, ...]
        dx_v = vmap(jacrev(self.vnn, argnums=1), in_dims=0)(
            self.t_path[:-1].repeat((1, xtpil_cut.shape[1], 1)).flatten(0, 1),
            xtpil_cut.flatten(0, 1),
        )
        grad_abs = dx_v.reshape(xtpil_cut.shape[:-1] + (-1, )).abs()
        grad_prod = (grad_abs**self.problem.exponential_vx).sum(-1,
                                                                keepdim=True)
        return grad_prod

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_online is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_online is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        # deltam_vgrad: [time, path, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        if self.problem.ceoff_vx != 0.:
            rdm_vx = rdm_vx_prod(self.vnn,
                                 self.t_path[:-1],
                                 xt_pil[:-1],
                                 self.dt,
                                 num_samp=1,
                                 exponential_vx=self.problem.exponential_vx)
            # rdm_vx = self.rdm_for_grad(xt_pil)
            # ad_vx = self.ad_for_grad(xt_pil)
            deltam_vgrad = deltam_vgrad + self.problem.ceoff_vx * rdm_vx

        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0., device=mart_loss.device)
        else:
            ctr_loss = deltam_ugrad.mean()
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
            # 'pde_loss': 1.0,
            # 'ctr_loss': 1.0,
        }


class SocMartNet(DfSocMartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_online is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_online == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_online is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def init_train(self):
        self.unn = None
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_online is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    # DfQuasiMartNet is equivalent to random difference method for quasi-linear parabolic PDEs.

    def init_train(self):
        self.unn = None
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    # This class remains to be improved.

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/loss_martnet_strf.py <==
import torch
import torch.distributed as dist

from loss_meta import LossCollection
from loss_martnet import rdm_vx_prod


class SocRdmStrForm(LossCollection):
    name = 'RDM-in-Strong-Formulation for HJB PDE'

    def __init__(self,
                 *args,
                 num_rdmsamp: int = 32,
                 antithetic_variable: bool = True,
                 **kwargs):
        super().__init__(*args, **kwargs)
        self.has_vterm = hasattr(self.problem, 'v_term')

        assert num_rdmsamp % 2 == 0, "num_rdmsamp must be even."
        self.num_rdmsamp = num_rdmsamp
        self.antithetic_variable = antithetic_variable

    def init_train(self):
        self.unn = self.net_dict['unn']
        self.vnn = self.net_dict['vnn']
        for net in self.net_dict.values():
            net.train()

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        dwt_shape = torch.Size((int(self.num_rdmsamp // 2), 2) + x.shape[:-1] +
                               (self.problem.dim_w, ))
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=x.device)
        if self.antithetic_variable is True:
            dwt = torch.concat([dwt, -dwt], dim=0)
        x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        # t_next: [time, path, 1]
        # x_next: [samp of rdm, dim of prod, time, path, dim of x]
        # return: [dim of prod, time, path, 1]
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:, :, :-1])
            v_te = self.problem.v_term(x_next[:, :, -1:])
            v_next = torch.cat((v_next0, v_te), dim=2)
        else:
            v_next = self.vnn(t_next, x_next)

        v_next = v_next.mean(0)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xt, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        deltam_detach = deltam.detach()
        if self.use_dist is True:
            dist.all_reduce(deltam_detach)
            deltam_detach = deltam_detach / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (deltam_detach[0] * deltam[1] +
                    deltam_detach[1] * deltam[0]).mean() / 4
        return loss_val

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None

        # deltam_vgrad: [rdm sample, time, path, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=None,
            f_offline=ft_offline,
            compute_ugrad=True,
        )

        if self.problem.ceoff_vx != 0.:
            # ad_vx = self.ad_for_grad(xt_pil)
            args = (self.vnn, self.t_path[:-1], xt_pil[:-1], self.dt)
            kwargs = {
                'num_samp': int(self.num_rdmsamp // 2),
                'exponential_vx': self.problem.exponential_vx
            }
            rdm_vx1 = rdm_vx_prod(*args, **kwargs)
            rdm_vx2 = rdm_vx_prod(*args, **kwargs)
            rdm_vx = torch.stack([rdm_vx1, rdm_vx2], dim=0)
            deltam_vgrad = deltam_vgrad + self.problem.ceoff_vx * rdm_vx

        mart_loss = self.loss_mart(deltam_vgrad)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0., device=mart_loss.device)
        else:
            ctr_loss = deltam_ugrad.mean()
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        return 'no asc loss'

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
        }


class QuasiRdmStrForm(SocRdmStrForm):
    name = 'RDM-in-Strong-Formulation for Quasi-linear PDE'

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        for net in self.net_dict.values():
            net.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad, xtsys_offline, f_offline are not used

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        f_path = self.problem.f(t, xt, vt)

        x_next = self._xt_next(t, xt, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/loss_meta.py <==
# core components for loss functions and training functions
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE, BVP, isin_ddp


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


def make_gpumem_recoder(device_type: str) -> Callable[[], dict]:
    # produce a function "recoder()" that records the peak gpu memory usage,
    # and resets the peak memory stats after recording.

    if device_type == 'cuda':
        gpu_module = torch.cuda
    elif device_type == 'xpu':
        gpu_module = torch.xpu
    else:
        return lambda: {}

    if isin_ddp():

        num_gpus = gpu_module.device_count()
        current_rank = dist.get_rank()
        gpu_module.reset_peak_memory_stats(current_rank)

        def recoder():
            mem_list = [torch.tensor(0.) for _ in range(num_gpus)]
            mem_max = gpu_module.max_memory_allocated(current_rank) / (1024**2)
            mem_max = torch.tensor(mem_max)
            dist.all_gather(mem_list, mem_max)
            mem_dict = {}
            for i in range(num_gpus):
                key = f'peak_memory_{device_type}{i}_MB'
                mem_dict[key] = mem_list[i].cpu().item()
            gpu_module.reset_peak_memory_stats(current_rank)
            return mem_dict
    else:
        gpu_module.reset_peak_memory_stats()

        def recoder():
            mem_dict = {}
            mem_max = gpu_module.max_memory_allocated() / (1024**2)
            mem_dict[f'peak_memory_{device_type}0_MB'] = mem_max
            gpu_module.reset_peak_memory_stats()
            return mem_dict

    return recoder


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, 
    it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


class LossCollection(metaclass=abc.ABCMeta):
    name = 'MetaClassLossCollection'

    def __init__(self,
                 problem: PDE,
                 net_dict: dict[str, nn.Module],
                 num_dt: int = 100,
                 dt=None,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.net_dict = net_dict

        self.num_dt = num_dt
        if dt is not None and (not isinstance(problem, BVP)):
            raise ValueError(
                "The 'dt' argument should only be provided for BVP problems.")

        if not isinstance(problem, BVP):
            te = self.problem.te
        else:
            te = dt
        self.dt = (te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, te, self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.device = self.check_devices()

    def check_devices(self):
        net_devices = [
            net.parameters().__next__().device
            for net in self.net_dict.values()
        ]
        assert all(device == net_devices[0] for device in
                   net_devices), "All networks must be on the same device."
        return net_devices[0]

    def log_func(self) -> dict:
        return {}

    @abstractmethod
    def init_train(self) -> None:
        pass

    def finalize_train(self) -> None:
        for net in self.net_dict.values():
            net.eval()

    def init_desc(self) -> None:
        pass

    def init_asc(self) -> None:
        pass

    @abstractmethod
    def loss_desc(self,
                  xt_pil,
                  xtsys_offline=None,
                  ft_offline=None) -> torch.Tensor:
        pass

    @abstractmethod
    def loss_asc(self,
                 xt_pil,
                 xtsys_offline=None,
                 ft_offline=None) -> Union[torch.Tensor, str]:
        # If there is no asc loss, return 'no asc loss'
        pass


def train(
    loss_collection: LossCollection,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Union[Optimizer, Sequence[Optimizer]],
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    if isinstance(optim_asc, Optimizer):
        optim_asc = (optim_asc, )

    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    hist_dict = {}

    # Ensure that the batch size is even for unbiased gradient estimation
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    loss_collection.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    mem_recoder = make_gpumem_recoder(loss_collection.device.type)
    scaler = GradScaler(device=loss_collection.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        loss_collection.init_desc()
        for _ in range(step_desc):
            loss_desc = loss_collection.loss_desc(xt_pil,
                                                  xtsys_offline=xtsys_offline,
                                                  ft_offline=ft_offline)

            # if hasattr(loss_collection.problem, 'additional_loss'):
            #     loss_desc = loss_desc + self.problem.additional_loss(
            #         self.t_path, xt_pil, self.vnn)

            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )

            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        loss_collection.init_asc()
        for _ in range(step_asc):
            loss_asc = loss_collection.loss_asc(xt_pil,
                                                xtsys_offline=xtsys_offline,
                                                ft_offline=ft_offline)
            if loss_asc == 'no asc loss':
                continue
            else:
                loss_asc.backward()
                for opt in optim_asc:
                    opt.step()
                    opt.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        newlog_dict = {}
        with torch.no_grad():
            newlog_dict = log_func(it, loss_collection.t_path,
                                   xt_pil) 
        newlog_dict.update(loss_collection.log_func())  
        
        # newlog_dict = {k: 1.0 for k, v in newlog_dict.items()}
        
        mem_dict = mem_recoder()
        new_histkeys = ['it', 'rt'] + list(newlog_dict.keys()) + list(
            mem_dict.keys())
        new_histvals = [it, rt] + list(newlog_dict.values()) + list(
            mem_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            mem_peak = mem_dict.get(
                f'peak_memory_{loss_collection.device.type}{loss_collection.rank}_MB',
                float('nan'))
            pr_str = f"rank: {loss_collection.rank}, peak_gpu_memory: {mem_peak:.5g}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    loss_collection.finalize_train()
    return hist_dict


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/loss_pinn.py <==
import torch
from torch.func import grad_and_value, jacrev
from loss_meta import LossCollection
from ex_meta import isin_ddp


def dt_dx_dxx_single(func, t, x):
    # t shape: [1]
    # x shape: [dim_x]
    # func: (t, x) -> y, y shape: []
    # output: (\partial_t, \partial_x, \partial_xx) func(t, x), with shape [], [dim_x], [dim_x, dim_x]

    def wrap_func(_t, _x):
        y = func(_t, _x).squeeze()
        return y, y

    func_dy_y = grad_and_value(wrap_func, argnums=(0, 1), has_aux=True)

    def wrap_dy_y(_t, _x):
        (dydt, dydx), (y, _) = func_dy_y(_t, _x)
        return dydx, (y, dydt, dydx)

    func_ddy_y = jacrev(wrap_dy_y, argnums=1, has_aux=True)
    dydxx, (y, dydt, dydx) = func_ddy_y(t, x)
    return y, dydt, dydx, dydxx


def dt_dx_dxx(func, t, x):
    # t shape: [some batch dims, 1]
    # x shape: [some batch dims, dim_x]
    # func: (t, x) -> y, y shape: [some batch dims, 1]
    # output: y, dydt, dydx, dydxx with shape [some batch dims, 1], [some batch dims, 1, dim_x], [some batch dims, 1, dim_x, dim_x]

    req_grad_t = t.requires_grad
    req_grad_x = x.requires_grad
    t.requires_grad_(True)
    x.requires_grad_(True)

    dim_x = x.shape[-1]
    batch_shape = t.shape[:-1]
    t_flat = t.reshape(-1, 1)
    x_flat = x.reshape(-1, dim_x)

    y, dydt, dydx, dydxx = torch.vmap(
        dt_dx_dxx_single,
        in_dims=(None, 0, 0),
        out_dims=0,
    )(func, t_flat, x_flat)
    y = y.reshape(batch_shape + (1, ))
    dydt = dydt.reshape(batch_shape + (1, ))
    dydx = dydx.reshape(batch_shape + (1, dim_x))
    dydxx = dydxx.reshape(batch_shape + (1, dim_x, dim_x))

    t.requires_grad_(req_grad_t)
    x.requires_grad_(req_grad_x)
    return y, dydt, dydx, dydxx


class QuasiPinn(LossCollection):
    name = 'PINN-for-Quasi-Linear-PDE'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert isin_ddp() is False, f"{self} does not support DDP currently."

    def log_func(self):
        return {'pde_loss': self._pde_loss}

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        self.unn = None
        for net in self.net_dict.values():
            net.train()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        t_expand = self.t_path.expand_as(xt_pil[..., :1])
        t, x = t_expand[:-1].detach(), xt_pil[:-1].detach()
        t_term = t_expand[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        v, dvdt, dvdx, dvdxx = dt_dx_dxx(self.vnn, t, x)
        drift = torch.einsum(
            '...i, ...ji->...j',
            self.problem.mu_sys(t, x, v),
            dvdx,
        )
        sgm2dydxx = self.problem.tr_sgm2vxx(t, x, v, dvdxx)
        dv = dvdt + drift + 0.5 * sgm2dydxx

        if self.problem.ceoff_vx != 0.:
            dv = dv + self.problem.ceoff_vx * (dvdx.pow(
                self.problem.exponential_vx)).sum(-1)

        f = self.problem.f(t, x, v)
        loss_pde = (dv + f).pow(2).mean()
        if hasattr(self.problem, 'v_term'):
            loss_pde = loss_pde + (self.problem.v_term(x_term) -
                                   self.vnn(t_term, x_term)).pow(2).mean()

        # ========== log ==========
        self._pde_loss = loss_pde.detach().abs().item()
        return loss_pde

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        return 'no asc loss'


class SocPinn(QuasiPinn):
    name = 'PINN-for-HJB'

    def log_func(self):
        return {
            'pde_loss': self._pde_loss,
            'ctr_loss': self._ctr_loss,
        }

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        self.unn = self.net_dict['unn']
        for net in self.net_dict.values():
            net.train()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        t, x = self.t_path[:-1].detach(), xt_pil[:-1].detach()
        t_term = self.t_path[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        t_expand = self.t_path.expand_as(xt_pil[..., :1])
        t, x = t_expand[:-1].detach(), xt_pil[:-1].detach()
        t_term = t_expand[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        u = self.unn(t, x)
        mu = self.problem.mu_sys(t, x, u)
        _, dvdt, dvdx, dvdxx = dt_dx_dxx(self.vnn, t, x)
        drift = torch.einsum('...i, ...ji->...j', mu.detach(), dvdx)
        sgm2dydxx = self.problem.tr_sgm2vxx(t, x, u.detach(), dvdxx)
        dv = dvdt + drift + 0.5 * sgm2dydxx

        if self.problem.ceoff_vx != 0.:
            dv = dv + self.problem.ceoff_vx * (dvdx.pow(
                self.problem.exponential_vx)).sum(-1)

        f = self.problem.f(t, x, u)
        loss_pde = (dv + f.detach()).pow(2).mean()
        loss_pde = loss_pde + (self.problem.v_term(x_term) -
                               self.vnn(t_term, x_term)).pow(2).mean()

        cost = torch.einsum('...i, ...ji->...j', mu, dvdx.detach())
        cost = cost + 0.5 * self.problem.tr_sgm2vxx(t, x, u, dvdxx.detach())
        ctr_loss = (cost + f).mean()
        loss_tot = loss_pde + ctr_loss
        # ========== log ==========
        self._pde_loss = loss_pde.detach().abs().item()
        self._ctr_loss = ctr_loss.detach().item()

        return loss_tot


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter

from ex_meta import isin_ddp


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def call(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

        def forward(self, t, x):
            return self.call(t, x)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def call(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

        def forward(self, t, x):
            return self.call(t, x)

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool = False,
    batch_norm: bool = False,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if batch_norm is True:
                layers.append(nn.BatchNorm1d(xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    nn_seq = nn.Sequential(*layers)
    if isin_ddp() and batch_norm:
        nn_seq = nn.SyncBatchNorm.convert_sync_batchnorm(nn_seq)
        # print("Using SyncBatchNorm in DDP.")

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 batch_norm=False,
                 scale_ub=1.0,
                 scale_lb=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
            batch_norm=batch_norm,
        )

        if (scale_ub != 1.0) or (scale_lb != 1.0):
            w = torch.linspace(scale_lb, scale_ub, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        
        if x.ndim > 1:
            # flatten for the using of BatchNorm1d
            batch_dim = x.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            batch_dim = ()
            flat_x = x
        y = self.xlayer(flat_x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(flat_x, y)
        if x.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        if tx.ndim > 1:
            # flatten for the using of BatchNorm1d
            flat_tx = tx.flatten(end_dim=-2)
            batch_dim = tx.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            flat_tx = tx
            batch_dim = ()
            flat_x = x
        ltx = self.hidden_layers(flat_tx)
        y = self.shell_func(flat_x, self.scale_layer(ltx))
        if tx.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from sav_res_via_runtask import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/runtask.py <==
# The core function of this script is run_task.
import ast
import math
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Iterable, Optional

import matplotlib
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import loss_martnet
import loss_martnet_strf
import loss_pinn
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import BVP, HJB, PDE, PDEwithVtrue
from loss_meta import LossCollection, train
from networks import (DNNtx, DNNx, EigenFuncValue, make_multi_scale_net,
                      make_var_scale_net)
from sampling import PathSampler
from sav_res_via_runtask import (plot_hist_summary, plot_path_summary,
                                 save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names are unique across the modules listed in EXAMPLE_MODULES.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)

LOSS_MODULES = (
    loss_martnet,
    loss_pinn,
    loss_martnet_strf,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def collect_classes(modules: Iterable) -> Dict['str', type]:
    """Collects and returns all custom classes from the modules in 'modules' while ensuring no name conflicts."""

    class_to_modules = {}
    class_registry = {}

    for module in modules:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        mod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {mod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = collect_classes(EXAMPLE_MODULES)[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_network_settings(config, example: PDE, use_dist=False, rank=0):
    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    settings = {
        'example': example,
        'nets': {
            'vnn': vnn
        },
        'optim_desc': [optim_v],
        'schs': [sch_v]
    }
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        settings['nets'].update({'unn': unn})
        settings['optim_desc'].append(optim_u)
        settings['schs'].append(sch_u)
        settings['method'] = config.get('Example', 'method_soc')
    elif isinstance(example, EVP):
        optim_lamb, sch_lamb = parse_lamb(
            config,
            vnn.module.eigenval_parameters(),
        )
        settings['method'] = config.get('Example', 'method_evp')
        settings['optim_desc'].append(optim_lamb)
        settings['schs'].append(sch_lamb)
    else:
        settings['method'] = config.get('Example', 'method_pde')

    if settings['method'] not in ('SocPinn', 'SocRdmStrForm', 'QuasiPinn',
                                  'QuasiRdmStrForm'):
        rhonn, optim_rho, sch_rho = parse_rho(config,
                                              example,
                                              use_dist=use_dist,
                                              rank=rank)
        settings['nets'].update({'rhonn': rhonn})
        settings['schs'].append(sch_rho)
        settings['optim_asc'] = (optim_rho, )
    else:
        settings['optim_asc'] = ()
    return settings


def parse_log_func(config, settings, use_dist=False) -> callable:
    example = settings['example']
    if isinstance(example, HJB):
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))
        log_func = example.produce_logfunc(
            settings['nets']['vnn'],
            settings['nets']['unn'],
            num_cost_path=num_cost_path,
        )
    else:
        log_func = example.produce_logfunc(settings['nets']['vnn'])
    return log_func


def parse_loss_clt(config, settings, use_dist=False, rank=0) -> LossCollection:
    ClassLossClt = collect_classes(LOSS_MODULES)[settings['method']]
    kwargs = {
        'use_dist': use_dist,
        'rank': rank,
    }
    if isinstance(settings['example'], BVP):
        kwargs['num_dt'] = 1
        kwargs['dt'] = eval(config.get('BVP', 'dt'))
    else:
        kwargs['num_dt'] = config.getint('Training', 'num_dt')
    if settings['method'] in ('SocRdmStrForm', 'QuasiRdmStrForm'):
        kwargs['num_rdmsamp'] = config.getint('RdmStrForm', 'num_rdmsamp')
        kwargs['antithetic_variable'] = config.getboolean(
            'RdmStrForm', 'antithetic_variable')

    loss_clt = ClassLossClt(settings['example'], settings['nets'], **kwargs)

    return loss_clt


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    if isinstance(example, BVP):
        num_dt = 1
        dt = eval(config.get('BVP', 'dt'))
    else:
        num_dt = config.getint('Training', 'num_dt')
        dt = None

    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               dt=dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank),
                  device_ids=[rank],
                  broadcast_buffers=not batch_norm)

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            return EigenFuncValue(num_units,
                                  init_lamb=pde.lamb_init,
                                  fourier_frequency=pde.fourier_frequency,
                                  **kwargs_dnn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    elif isinstance(pde, BVP):
        vnn_generator = lambda: DNNx(
            num_units, shell_func=pde.v_shellfunc, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank),
                  device_ids=[rank],
                  broadcast_buffers=not batch_norm)

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_ub_rho = config.getfloat('Network', 'scale_ub_rho')
    scale_lb_rho = config.getfloat('Network', 'scale_lb_rho')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
        'batch_norm': batch_norm,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_ub=scale_ub_rho,
                                  scale_lb=scale_lb_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank),
                    device_ids=[rank],
                    broadcast_buffers=not batch_norm)

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    nw_settings = parse_network_settings(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    log_func = parse_log_func(config, nw_settings, use_dist=use_dist)
    loss_clt = parse_loss_clt(config,
                              nw_settings,
                              use_dist=use_dist,
                              rank=rank)

    # loss_clt, optim_desc, optim_asc, kwarg_train =

    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = loss_clt.net_dict['unn'] if isinstance(
            example, HJB) else loss_clt.net_dict['vnn']
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train(
        loss_clt,
        pathsamp_func,
        nw_settings['optim_desc'],
        nw_settings['optim_asc'],
        schs=nw_settings['schs'],
        batsize=batsize,
        ip_time_gap=ip_time_gap,
        log_func=log_func,
        max_iter=config.getint('Training', 'max_iter'),
        step_desc=config.getint('Training', 'inner_step_descend'),
        step_asc=config.getint('Training', 'inner_step_ascend'),
        enable_scaler=config.getboolean('Environment', 'enable_scaler'),
    )
    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(loss_clt.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(loss_clt.vnn,
                                            ctrfunc_syspath=ctr_func)
        if (rank == 0) or (use_dist is False):
            Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
            pd.DataFrame(hist_dict).to_csv(f'{sav_path}log.csv', index=False)
            # ****** Disabled for memory leak issue ********#
            # save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean(
        'Example',
        'save_result_for_every_repeat_time',
    )
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        torch.xpu.empty_cache()
        torch.cuda.empty_cache()
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            # if rep_time > 1:
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)
            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        dist.barrier()
        dist.destroy_process_group()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        # if rep_time > 1:
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    matplotlib.use('Agg')
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    # torch.autograd.set_detect_anomaly(True)
    main()


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/sampling.py <==
import torch

from ex_meta import PDE, BVP
from loss_meta import make_rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 dt: float = None,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.num_dt = num_dt
        if dt is not None and (not isinstance(pde, BVP)):
            raise ValueError(
                "The 'dt' argument should only be provided for BVP problems.")

        if not isinstance(pde, BVP):
            te = pde.te
        else:
            te = dt
        self.te = te
        self.dt = (te - pde.t0) / num_dt
        t_path = torch.linspace(pde.t0, te, self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.te, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.te, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_online is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_online is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_online is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/sav_res_via_exmeta.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist


def is_save_res():
    # determine whether to save results in the current process
    if dist.is_available() and dist.is_initialized():
        is_save = (dist.get_rank() == 0)
    else:
        is_save = True
    return is_save


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def save_res_oncurve(sav_prefix, curve_name, s, vtrue_x0s, vapprox_x0s):
    res_header = []
    res_col = []
    for (cname, si, vtrue, vappr) in \
            zip(curve_name, s, vtrue_x0s, vapprox_x0s):
        res_header.extend(
            [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
        res_col.extend(
            [tensor2ndarray(si),
             vtrue.squeeze(-1),
             vappr.squeeze(-1)])
    res_arr = np.stack(res_col, axis=1)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    np.savetxt(sav_prefix + 'res_on_line.csv',
               res_arr,
               delimiter=',',
               header=','.join(res_header))


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def res_on_curve(t,
                 vappr_func,
                 vtrue_func,
                 s,
                 x_s,
                 curve_name,
                 sav_prefix,
                 y_min=None,
                 y_max=None):
    assert len(s) == len(x_s)
    assert len(x_s) == len(curve_name)
    if type(t) is float:
        t_uns = torch.tensor(t).unsqueeze(-1)
    else:
        t_uns = t.unsqueeze(-1)
    vtrue_xs = [tensor2ndarray(vtrue_func(t_uns, x)) for x in x_s]
    vapprox_xs = [tensor2ndarray(vappr_func(t_uns, x)) for x in x_s]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([vtrue_xs, vapprox_xs])
        v_min = np.nanmin([vtrue_xs, vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    if is_save_res():
        save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs, vapprox_xs)
        for i in range(len(s)):
            plot_on_curve(s[i].cpu().numpy(),
                          vtrue_xs[i],
                          vapprox_xs[i],
                          sav_prefix + curve_name[i] + '.pdf',
                          ylim=(y_min, y_max))


def res_on_curve_ver2(vappr_func,
                      vtrue_func,
                      xcurve_gen,
                      sav_prefix,
                      t=0.,
                      y_min=None,
                      y_max=None,
                      type_vappr='plot',
                      type_vtrue='scatter'):
    assert type_vappr in ('plot', 'scatter')
    assert type_vtrue in ('plot', 'scatter')

    if type(t) is float:
        t_uns = torch.tensor(t).unsqueeze(-1)
    else:
        t_uns = t.unsqueeze(-1)
    curve_name, s_true, xs_true = xcurve_gen(num_points=51)
    num_pts = 1001 if type_vappr == 'plot' else 51
    _, s_appr, xs_appr = xcurve_gen(num_points=num_pts)

    s_true = [tensor2ndarray(s) for s in s_true]
    s_appr = [tensor2ndarray(s) for s in s_appr]
    vtrue_xs = [tensor2ndarray(vtrue_func(t_uns, x)) for x in xs_true]
    vapprox_xs = [tensor2ndarray(vappr_func(t_uns, x)) for x in xs_appr]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([np.nanmax(v) for v in vtrue_xs + vapprox_xs])
        v_min = np.nanmin([np.nanmin(v) for v in vtrue_xs + vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    res_header = []
    res_col = []
    for (cname, strue, vtrue, sappr, vappr) in \
            zip(curve_name, s_true, vtrue_xs, s_appr, vapprox_xs):
        res_header.extend([
            f's_of_{cname}_for_vtrue',
            f'vtrue_{cname}',
            f's_of_{cname}_for_vappr',
            f'vappr_{cname}',
        ])
        res_col.extend([strue, vtrue.squeeze(-1), sappr, vappr.squeeze(-1)])

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(res_col).transpose().to_csv(sav_prefix + 'data.csv',
                                                 index=False,
                                                 header=res_header)
        for strue, vtrue, sappr, vappr, cname in zip(
                s_true,
                vtrue_xs,
                s_appr,
                vapprox_xs,
                curve_name,
        ):
            if type_vappr == 'plot':
                plt.plot(sappr, vappr, label='Predicted', color='blue')
            else:
                plt.scatter(sappr, vappr, label='Predicted', color='red')
            if type_vtrue == 'plot':
                plt.plot(strue, vtrue, label='True', color='blue')
            else:
                plt.scatter(strue, vtrue, label='True', color='red')
            plt.ylim(y_min, y_max)
            plt.legend()
            Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def plot_vtx_1d(t0, te, v_func, t_scatter, x_scatter, sav_prefix):
    x_lim0 = torch.min(x_scatter)
    x_lim1 = torch.max(x_scatter)
    x_contourf = torch.linspace(x_lim0, x_lim1, 40)
    t_contourf = torch.linspace(t0, te, 50)
    v_val = torch.stack([
        v_func(t.unsqueeze(-1), x_contourf.unsqueeze(-1)) for t in t_contourf
    ])
    v_contourf = v_val.squeeze(-1).transpose(1, 0)
    tcont_np = tensor2ndarray(t_contourf)
    xcont_np = tensor2ndarray(x_contourf)
    vcont_np = tensor2ndarray(v_contourf)
    tscat_np = tensor2ndarray(t_scatter.squeeze())
    xscat_np = tensor2ndarray(x_scatter[..., 0])

    plt.figure(figsize=(5, 3))
    plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
    cbar = plt.colorbar()
    cbar.set_label("$v(t, x)$")
    plt.plot(
        tscat_np,
        xscat_np,
        marker='o',
        markersize=5,
        color='white',
        markeredgecolor='black',
        linestyle='none',
        alpha=0.6,
        label=r'Samples of $X_t$',
    )
    plt.ylabel(r'$x$')
    plt.xlabel(r'$t$')
    xlim0 = float(t0) - 0.025 * float(te - t0)
    xlim1 = float(te) + 0.025 * float(te - t0)
    plt.xlim(xlim0, xlim1)
    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}v2dplot.pdf')
    plt.close()


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/sav_res_via_runtask.py <==
from itertools import cycle
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False,
              figsize=None):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)  # affects mem. leak
    plt.xlabel(xlabel)  # affects mem. leak
    plt.ylabel(ylabel)  # affects mem. leak
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(x_arr,
                             ylow_arr,
                             yup_arr,
                             facecolor=color,
                             alpha=0.5 * alpha)
    plt.ylim(ylim0, ylim1)  # affects mem. leak
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    # save and load to avoid memory leak
    pd.DataFrame(hist_dict).to_csv(f'{sav_prefix}log.csv', index=False)
    hist_df = pd.read_csv(f'{sav_prefix}log.csv')
    it_arr = np.array(hist_df['it'])

    if 'pde_loss' in hist_df:
        plot_hist(
            sav_prefix + 'pde_loss_hist.pdf',
            (it_arr, ),
            (hist_df['pde_loss'], ),
        )

    if 'ctr_loss' in hist_df:
        g1_hist = hist_df['ctr_loss'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(g1_hist)
        plot_hist(sav_prefix + 'ctr_loss.pdf', (it_arr, ), (g1_hist, ),
                  yscal='linear',
                  ylim0=ylim0,
                  ylim1=ylim1)

    if ("cost" in hist_df) and ("vtrue_on_x0cost" in hist_df):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_df) and ("rel_linferr" in hist_df):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_df:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_df:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)

    if 'pde_loss' in hist_df.columns:
        plot_hist(sav_name + 'summary_pdeloss.pdf', (it_arr, ),
                  (hist_df['pde_loss', 'mean'], ),
                  std_arr_list=(hist_df['pde_loss', 'std'], ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if 'ctr_loss' in hist_df.columns:
        ctr_loss = hist_df['ctr_loss', 'mean'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(ctr_loss)
        plot_hist(sav_name + 'summary_ctrloss.pdf', (it_arr, ), (ctr_loss, ),
                  std_arr_list=(hist_df['ctr_loss', 'std'], ),
                  lable_list=None,
                  yscal='linear',
                  alpha=1.0,
                  two_side_std=False,
                  ylim0=ylim0,
                  ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    # record_l2err = ('rel_l2err', 'mean') in hist_df.columns \
    #     and ('rel_l2err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns

    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    # if record_l2err:
    #     mean_l2err = hist_df['rel_l2err', 'mean'].to_numpy()
    #     std_l2err = hist_df['rel_l2err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/srun_gpu1.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=1
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x, _rs):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def fix_lrfunc(_dim_x):
    return 1e-3, 1e-3, 1e-3


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x
    elif dim_x <= 1000:
        wid = 2 * dim_x
    else:
        wid = dim_x
    wid = max(wid, 100)
    return wid


def set_method(config, meth):

    if meth == 'MartNet':
        method_pde = 'QuasiMartNet'
        method_soc = 'SocMartNet'
    elif meth == 'DfMartNet':
        method_pde = 'DfQuasiMartNet'
        method_soc = 'DfSocMartNet'
    elif meth == 'RdmStrForm':
        method_pde = 'QuasiRdmStrForm'
        method_soc = 'SocRdmStrForm'
    elif meth == 'Pinn':
        method_pde = 'QuasiPinn'
        method_soc = 'SocPinn'
    else:
        raise ValueError(f'Unknown method {meth}.')

    config.set('Example', 'method_pde', method_pde)
    config.set('Example', 'method_soc', method_soc)
    return config


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    meth_list,
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    scale_ub_rho=10.,
    use_varscale=False,
    optimizer='Adam',
    num_rdmsamp_list=None,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for meth, rs, dimx, exmaple, num_dt in product(
            meth_list,
            num_rdmsamp_list,
            dimx_list,
            example_list,
            numdt_list,
    ):

        bsz = batsize_func(dimx, rs)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))

        config = set_method(config, meth)
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        config.set('Network', 'scale_ub_rho', str(scale_ub_rho))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        config.set('Optimizer', 'optimizer_u', optimizer)
        config.set('Optimizer', 'optimizer_v', optimizer)
        config.set('Optimizer', 'optimizer_lamb', optimizer)
        config.set('Optimizer', 'optimizer_rho', optimizer)

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        if rs is not None:
            config.set('RdmStrForm', 'num_rdmsamp', str(rs))

        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{meth}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}_BZ{bsz}'
        if meth == 'RdmStrForm':
            sav_name = f'{sav_name}_RS{rs}'

        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda d: 10000 if d <= 10000 else 24000
    # maxit_func = maxit_default
    # width_func = lambda d: int(d // 100) + 100
    width_func = lambda _d: 128
    # width_func = default_width
    width_rho = 128
    # num_hidd = 6
    # lr0_func = default_lr0func
    # lr0_func = small_lrfunc
    lr0_func = lambda _d: (1e-3, 1e-3, 1e-3)

    rate_lr0_lrend = 1e-3
    num_rdmsamp_list = [8, 32, 128]

    # batsize_func = batsize_default
    # batsize_func = lambda _d, rs: int(512 // rs)
    batsize_func = lambda _d, _rs: 100
    # eposize_func = eposize_default

    num_hidd = 4
    # lr0_func = fix_lrfunc
    eposize_func = lambda _d: 1000

    syspath_as_pilpath = True
    enable_autocast = False
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 100.

    meth_list = ['RdmStrForm']
    # 'Pinn', 'MartNet', 'DfMartNet', 'RdmStrForm'

    optimizer = 'Adam'
    # optimizer = 'RMSprop'
    repeat_time = 5
    dimx_list = [100, 1000, 5000, 10000, 100000]
    # dimx_list = [100000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'Shock1a',
        # 'Shock1b',
        # 'Shock1b',
        # 'Shock1c',
        # 'Shock1d',
        # 'Shock1e',
        # 'Shock1f',
        # 'BlackScholes',
        # 'BlackScholes02',
        # 'QLP_HJB0a',
        # 'QLP_HJB0b',
        # 'HJB2v',
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1aBmPil',
        # 'Shock1bBmPil',
        # 'HJB1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1DiffusionA',
        # 'QLP1DiffusionB',
        # 'QLP1DiffusionC',
        # 'QLP1DiffusionD',
        # 'QLP1DiffusionE',
        # 'QLP1DiffusionF',
        # 'QLP1DiffusionG',
        # 'QLP1DiffusionH',
        'AllenCahnBVP',
        'SineGordonBVP',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        meth_list,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
        num_rdmsamp_list=num_rdmsamp_list,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfColeSumG(HjbHopfCole1a):
    sphere = False

    def g(self, x):
        i = torch.arange(self.dim_x).float()
        sin_i = torch.sin(i * torch.pi / self.dim_x)
        rad_2 = (sin_i + x).pow(2).sum(-1, keepdim=True) * self.dim_x**(-0.5)
        g1 = 1. + rad_2
        g2 = -0.8 * torch.cos(torch.pi * self.dim_x**(-0.5) * rad_2)
        return g1 + g2


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.2


class HjbHopfCole1c(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve}

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        t, xt_pil = self.gen_pilpath(x0, num_dt)

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.squeeze().cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                t, xt = self.gen_pilpath(x0, num_dt)
            else:
                t, xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            t_path, xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            t_path, xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        self.plot_vtx_1d(t_path, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_UnitBall(QLP1):
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    sphere = True

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = 2 * self.dim_x**(-0.5) * torch.sin(xi)**2
        return ci


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler, autocast
from torch.nn.parameter import Parameter
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class FourierFeatures(nn.Module):

    def __init__(self, min_frequency: int = 1, max_frequency: int = 10):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 multi_scale=False,
                 scale_factor=10.,
                 fourier_frequency=None,
                 enable_autocast=False):
        # xdims: Sequence of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.enable_autocast = enable_autocast

        if fourier_frequency is not None:
            min_freq, max_freq = fourier_frequency
            ff_layer = FourierFeatures(min_frequency=min_freq,
                                       max_frequency=max_freq)
            outdim_fflayer = 2 * ff_layer.num_freqs * dim_x
            self.xlayer = nn.Sequential(
                ff_layer,
                nn.Linear(outdim_fflayer, xdims[1]),
            )
        else:
            self.xlayer = nn.Linear(dim_x, xdims[1])

        layers = []
        if layer_norm is True:
            layers.append(nn.LayerNorm(xdims[1]))
        
        if self.num_hidden > 0:
            
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                if layer_norm is True:
                    layers.append(nn.LayerNorm(xdims[i + 1]))
                layers.append(act_func())
            
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out))
        else:
            layers.append(nn.Identity())

        self.layers = nn.Sequential(*layers)

        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        ltx = self.scale_layer(self.xlayer(x))
        y = self.shell_func(x, self.layers(ltx))
        return y

    def forward(self, _t, x):
        with autocast(x.device.type, enabled=self.enable_autocast):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            _, xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            _, xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    """
    MartNet is an abstract base class for solving partial differential equations (PDEs) using deep neural networks (DNNs).
    Attributes:
        name (str): The name of the class.
        problem (PDE): The PDE problem to be solved.
        nets (Sequence[DNNtx]): A sequence of neural networks used in the solution.
        num_dt (int): The number of time steps.
        use_dist (bool): Flag indicating whether to use distributed training.
        rank (int): The rank of the current process in distributed training.
        world_size (int): The total number of processes in distributed training.
        dt (float): The time step size.
        t_path (torch.Tensor): The time path tensor.
        unn (Optional[DNNtx]): The neural network for 'u' term.
        vnn (DNNtx): The neural network for 'v' term.
        rhonn (DNNtx): The neural network for 'rho' term.
        has_vterm (bool): Flag indicating whether the problem has a 'v' term.
        _rho_val (Optional[torch.Tensor]): Cached value of rho.
        _deltam (Optional[torch.Tensor]): Cached value of delta m.
        mart_loss (Optional[torch.Tensor]): Cached value of martingale loss.
        ctr_loss (Optional[torch.Tensor]): Cached value of control loss.
    Methods:
        __init__(self, problem: PDE, nets: Sequence[DNNtx], num_dt: int = 100, use_dist: bool = False, rank: int = 0) -> None:
            Initializes the MartNet class with the given parameters.
        init_train(self) -> None:
            Initializes the training process by setting the neural networks to training mode.
        finalize_train(self) -> None:
            Finalizes the training process by setting the neural networks to evaluation mode.
        loss_mart(self, deltam: torch.Tensor, rho: torch.Tensor) -> torch.Tensor:
            Computes the martingale loss given delta m and rho tensors.
        delta_m(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, f_offline: Optional[torch.Tensor] = None, compute_ugrad: bool = True) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
            Abstract method to compute delta m. Must be implemented by subclasses.
        loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
            Abstract method to compute control loss. Must be implemented by subclasses.
        loss_desc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the descent step, including martingale and control losses.
        loss_asc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the ascent step, including martingale loss.
    """
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import DNNtx, EigenFuncValue, PathSampler, train_martnet
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    act_u = getattr(nn, config.get('Network', 'act_u'))
    width_u = eval(config.get('Network', 'width_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')
    width_u = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    layer_norm = config.getboolean('Network', 'layer_norm')
    unn = DNNtx(width_u,
                act_func=act_u,
                enable_autocast=enable_autocast,
                layer_norm=layer_norm)
    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    width_v = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    layer_norm = config.getboolean('Network', 'layer_norm')
    if isinstance(pde, EVP):
        vnn = EigenFuncValue(width_v,
                             act_func=act_v,
                             init_lamb=pde.lamb_init,
                             fourier_frequency=pde.fourier_frequency,
                             enable_autocast=enable_autocast,
                             layer_norm=layer_norm)
        vnn = pde.set_vnn_forward(vnn)
    else:
        vnn = DNNtx(width_v,
                    act_func=act_v,
                    enable_autocast=enable_autocast,
                    layer_norm=layer_norm)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    width_rho = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    shell_test = lambda _x, y: rho_shell(y)
    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor,
                  enable_autocast=False)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)
        else:
            path_dict = None

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        path_summ = summary_repath(rdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_hist_summary(hist_summ, sav_path)
            plot_path_summary(path_summ, sav_path)
    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, rdict_list = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)

    hist_summ = summary_hist(hdict_list)
    path_summ = summary_repath(rdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        path_summ.to_csv(f'{sav_path}summary_path.csv')
        plot_hist_summary(hist_summ, sav_path)
        plot_path_summary(hist_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.1/CDE_d1e3---m122/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    # maxit_func = lambda _d: 6000
    # width_func = lambda _d: 10000
    # width_func = lambda _d: 256
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True

    repeat_time = 5
    dimx_list = [1000]
    # dimx_list = [1, 5, 10, 20, 30, 40, 50, 100]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        'Shock1a',
        # 'Shock1aBmPil',
        'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole1c',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2)*torch.eye(self.dim_x)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion
        
        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2bVarmu(QLP2b):
    name = 'QLP-2b-Varmu'

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_-2a_d1e4---m177/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        
        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''
        
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    # width_func = default_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 5
    dimx_list = [10000]
    numdt_list = [32]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        'QLP1',
        'QLP2a',
        'QLP2b',
        # 'QLP2bVarmu',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2)*torch.eye(self.dim_x)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion
        
        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2bVarmu(QLP2b):
    name = 'QLP-2b-Varmu'

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean(
        'Example',
        'save_result_for_every_repeat_time',
    )
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        torch.cuda.empty_cache()
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_2a_d1e5---m183/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    # width_func = default_width
    width_rho = 1200
    num_hidd = 6
    # lr0_func = default_lr0func
    lr0_func = small_lrfunc
    rate_lr0_lrend = 1e-1
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 3
    dimx_list = [100000]
    numdt_list = [32]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        'QLP1',
        'QLP2a',
        'QLP2b',
        'QLP2bVarmu',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2)*torch.eye(self.dim_x)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion
        
        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2bVarmu(QLP2b):
    name = 'QLP-2b-Varmu'

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-1_d1e5---m174/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        
        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''
        
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    width_func = lambda _d: 10010
    # width_func = lambda _d: 100
    # width_func = default_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 1
    dimx_list = [100000]
    numdt_list = [32]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        'QLP1',
        'QLP2a',
        'QLP2b',
        'QLP2bVarmu',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2)*torch.eye(self.dim_x)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion
        
        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2bVarmu(QLP2b):
    name = 'QLP-2b-Varmu'

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e4---m179/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        
        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    # width_func = default_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 5
    dimx_list = [10000]
    numdt_list = [32]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        'QLP2bVarmu',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2)*torch.eye(self.dim_x)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion
        
        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion
        
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x) 
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2bVarmu(QLP2b):
    name = 'QLP-2b-Varmu'

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean(
        'Example',
        'save_result_for_every_repeat_time',
    )
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        torch.cuda.empty_cache()
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.2/QLP-2bv_d1e5---m187/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    # width_func = default_width
    width_rho = 1200
    num_hidd = 6
    lr0_func = default_lr0func
    # lr0_func = small_lrfunc
    rate_lr0_lrend = 1e-2
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 3
    dimx_list = [100000]
    numdt_list = [32]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        'QLP2bVarmu',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.2


class HjbHopfCole1c(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)
    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        t, xt_pil = self.gen_pilpath(x0, num_dt)

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.squeeze().cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    x0_for_train = {'S2': diag_curve}
    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                t, xt = self.gen_pilpath(x0, num_dt)
            else:
                t, xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(7, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=50,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            t_path, xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            t_path, xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        self.plot_vtx_1d(t_path, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1(Shock):
    pass


class Shock1a(Shock):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock2(Shock):
    coeff_mu = 5


class Shock2a(Shock2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.nn.parameter import Parameter
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer
from torch.amp import autocast, GradScaler

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class FourierFeatures(nn.Module):

    def __init__(self, min_frequency: int = 1, max_frequency: int = 10):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.,
                 fourier_frequency=None):
        # xdims: Sequence of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if fourier_frequency is not None:
            min_freq, max_freq = fourier_frequency
            ff_layer = FourierFeatures(min_frequency=min_freq,
                                       max_frequency=max_freq)
            outdim_fflayer = 2 * ff_layer.num_freqs * dim_x
            self.xlayer = nn.Sequential(
                ff_layer,
                nn.Linear(outdim_fflayer, xdims[1]),
            )
        else:
            self.xlayer = nn.Linear(dim_x, xdims[1])

        layers = []
        if self.num_hidden > 0:
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out))
        else:
            layers.append(nn.Identity())

        self.layers = nn.Sequential(*layers)
        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        ltx = self.scale_layer(self.xlayer(x))
        y = self.shell_func(x, self.layers(ltx))
        return y

    def forward(self, _t, x):
        return self.call(_t, x)

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self,
                 xdims,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.,
                 init_lamb=1.0,
                 fourier_frequency=None):
        super().__init__(xdims,
                         shell_func=shell_func,
                         act_func=act_func,
                         multi_scale=multi_scale,
                         scale_factor=scale_factor,
                         fourier_frequency=fourier_frequency)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.):
        super().__init__(xdims,
                         shell_func=shell_func,
                         act_func=act_func,
                         multi_scale=multi_scale,
                         scale_factor=scale_factor)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            _, xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            _, xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    """
    MartNet is an abstract base class for solving partial differential equations (PDEs) using deep neural networks (DNNs).
    Attributes:
        name (str): The name of the class.
        problem (PDE): The PDE problem to be solved.
        nets (Sequence[DNNtx]): A sequence of neural networks used in the solution.
        num_dt (int): The number of time steps.
        use_dist (bool): Flag indicating whether to use distributed training.
        rank (int): The rank of the current process in distributed training.
        world_size (int): The total number of processes in distributed training.
        dt (float): The time step size.
        t_path (torch.Tensor): The time path tensor.
        unn (Optional[DNNtx]): The neural network for 'u' term.
        vnn (DNNtx): The neural network for 'v' term.
        rhonn (DNNtx): The neural network for 'rho' term.
        has_vterm (bool): Flag indicating whether the problem has a 'v' term.
        _rho_val (Optional[torch.Tensor]): Cached value of rho.
        _deltam (Optional[torch.Tensor]): Cached value of delta m.
        mart_loss (Optional[torch.Tensor]): Cached value of martingale loss.
        ctr_loss (Optional[torch.Tensor]): Cached value of control loss.
    Methods:
        __init__(self, problem: PDE, nets: Sequence[DNNtx], num_dt: int = 100, use_dist: bool = False, rank: int = 0) -> None:
            Initializes the MartNet class with the given parameters.
        init_train(self) -> None:
            Initializes the training process by setting the neural networks to training mode.
        finalize_train(self) -> None:
            Finalizes the training process by setting the neural networks to evaluation mode.
        loss_mart(self, deltam: torch.Tensor, rho: torch.Tensor) -> torch.Tensor:
            Computes the martingale loss given delta m and rho tensors.
        delta_m(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, f_offline: Optional[torch.Tensor] = None, compute_ugrad: bool = True) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
            Abstract method to compute delta m. Must be implemented by subclasses.
        loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
            Abstract method to compute control loss. Must be implemented by subclasses.
        loss_desc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the descent step, including martingale and control losses.
        loss_asc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the ascent step, including martingale loss.
    """
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_autocast: bool = False,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler()

    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)
        device = xt_pil.device.type

        for _ in range(step_desc):
            with autocast(device, enabled=enable_autocast):
                loss_desc = martnet.loss_desc(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    ft_offline=ft_offline,
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                # opt.step()
                scaler.step(opt)
                scaler.update()
                opt.zero_grad()

        for _ in range(step_asc):
            with autocast(device, enabled=enable_autocast):
                loss_asc = martnet.loss_asc(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    ft_offline=ft_offline,
                )
            scaler.scale(loss_asc).backward()
            scaler.step(optim_asc)
            scaler.update()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()
        rt = time.time() - rt0

        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()

        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import DNNtx, EigenFuncValue, PathSampler, train_martnet
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_autocast": config.getboolean('Environment', 'enable_autocast'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    act_u = getattr(nn, config.get('Network', 'act_u'))
    width_u = eval(config.get('Network', 'width_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')
    width_u = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    unn = DNNtx(width_u, act_func=act_u)
    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    width_v = [pde.dim_x] + [width_v] * num_hidden_v + [1]
    if isinstance(pde, EVP):
        vnn = EigenFuncValue(width_v,
                             act_func=act_v,
                             init_lamb=pde.lamb_init,
                             fourier_frequency=pde.fourier_frequency)
        vnn = pde.set_vnn_forward(vnn)
    else:
        vnn = DNNtx(width_v, act_func=act_v)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    width_rho = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    shell_test = lambda _x, y: rho_shell(y)
    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"
        if isinstance(example, HJB):
            ctrfunc_syspath = martnet.unn
        else:
            ctrfunc_syspath = martnet.vnn
        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctrfunc_syspath)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctrfunc_syspath)
        else:
            path_dict = None

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        path_summ = summary_repath(rdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_hist_summary(hist_summ, sav_path)
            plot_path_summary(path_summ, sav_path)
    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, rdict_list = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)

    hist_summ = summary_hist(hdict_list)
    path_summ = summary_repath(rdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        path_summ.to_csv(f'{sav_path}summary_path.csv')
        plot_hist_summary(hist_summ, sav_path)
        plot_path_summary(hist_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if i == 0:
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$",
                      "Exact $v(0, X_0)$", "Exact $v(T, X_T)$")
        else:
            labels = (None, None, None, None)
        plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=labels[0],
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=labels[0],
                    marker='o')
    plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
        plot_vtx_path(
            t_grid,
            path_res['vtrue_path'],
            path_res['vappr_path'],
            sav_prefix,
        )


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x < 1000:
        maxit = 2000
    elif dim_x < 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x < 1000:
        maxit = 3000
    elif dim_x < 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x < 1000:
        bsz = 256
    elif dim_x < 5000:
        bsz = 128
    else:
        bsz = 64
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    else:
        esz = 5000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    # maxit_func = lambda _: 9000
    maxit_func = maxit_default
    # maxit_func = lambda d: 6000
    # width_func = lambda d: 5000
    # width_func = lambda d: 256
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True

    repeat_time = 5
    dimx_list = [10000]
    # dimx_list = [1000, 2000, 3000, 4000, 5000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'Shock1',
        # 'Shock2',
        # 'Shock1a',
        # 'Shock2a',
        'HjbHopfCole1a',
        'HjbHopfCole1b',
        'HjbHopfCole1c',
        'HjbHopfCole2',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1a---m92/temp.py <==
import torch
import torch.nn as nn

# 确保有可用的 CUDA 设备
if not torch.cuda.is_available():
    print("CUDA is not available. This example requires a GPU.")
else:
    device = "cuda"
    
    # 定义模型部分
    layer_norm = nn.LayerNorm(10).to(device) # 不支持 FP16 autocast 的操作
    linear_layer = nn.Linear(10, 5).to(device)  # 支持 FP16 autocast 的操作
    
    # 创建一个 FP32 输入张量
    input_tensor = torch.randn(4, 10, device=device, dtype=torch.float32)
    
    print(f"Initial input dtype: {input_tensor.dtype}\n")
    
    # 在 autocast 上下文之内
    with torch.cuda.amp.autocast():
        print("--- Inside autocast context ---")
        
        # 1. LayerNorm (不支持的操作)
        output_layernorm = layer_norm(input_tensor)
        print(f"After LayerNorm (unsupported op), output dtype is: {output_layernorm.dtype}")
        print(" -> Correct! autocast kept it in float32 for stability.\n")
        
        # 2. Linear (支持的操作)
        final_output = linear_layer(output_layernorm)
        print(f"After Linear (supported op), final output dtype is: {final_output.dtype}")
        print(" -> Correct! autocast converted the float32 input to float16 before execution.")
        
    print("--- Outside autocast context ---")

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.2


class HjbHopfCole1c(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)
    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        t, xt_pil = self.gen_pilpath(x0, num_dt)

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.squeeze().cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    x0_for_train = {'S2': diag_curve}
    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                t, xt = self.gen_pilpath(x0, num_dt)
            else:
                t, xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(7, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=50,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            t_path, xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            t_path, xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        self.plot_vtx_1d(t_path, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1(Shock):
    pass


class Shock1a(Shock):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock2(Shock):
    coeff_mu = 5


class Shock2a(Shock2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.nn.parameter import Parameter
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer
from torch.amp import autocast, GradScaler

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class FourierFeatures(nn.Module):

    def __init__(self, min_frequency: int = 1, max_frequency: int = 10):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.,
                 fourier_frequency=None):
        # xdims: Sequence of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2

        if fourier_frequency is not None:
            min_freq, max_freq = fourier_frequency
            ff_layer = FourierFeatures(min_frequency=min_freq,
                                       max_frequency=max_freq)
            outdim_fflayer = 2 * ff_layer.num_freqs * dim_x
            self.xlayer = nn.Sequential(
                ff_layer,
                nn.Linear(outdim_fflayer, xdims[1]),
            )
        else:
            self.xlayer = nn.Linear(dim_x, xdims[1])

        layers = []
        if self.num_hidden > 0:
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                layers.append(act_func())
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out))
        else:
            layers.append(nn.Identity())

        self.layers = nn.Sequential(*layers)
        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        ltx = self.scale_layer(self.xlayer(x))
        y = self.shell_func(x, self.layers(ltx))
        return y

    def forward(self, _t, x):
        return self.call(_t, x)

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self,
                 xdims,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.,
                 init_lamb=1.0,
                 fourier_frequency=None):
        super().__init__(xdims,
                         shell_func=shell_func,
                         act_func=act_func,
                         multi_scale=multi_scale,
                         scale_factor=scale_factor,
                         fourier_frequency=fourier_frequency)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self,
                 xdims: list,
                 shell_func=None,
                 act_func=nn.ReLU,
                 multi_scale=False,
                 scale_factor=10.):
        super().__init__(xdims,
                         shell_func=shell_func,
                         act_func=act_func,
                         multi_scale=multi_scale,
                         scale_factor=scale_factor)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            _, xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            _, xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    """
    MartNet is an abstract base class for solving partial differential equations (PDEs) using deep neural networks (DNNs).
    Attributes:
        name (str): The name of the class.
        problem (PDE): The PDE problem to be solved.
        nets (Sequence[DNNtx]): A sequence of neural networks used in the solution.
        num_dt (int): The number of time steps.
        use_dist (bool): Flag indicating whether to use distributed training.
        rank (int): The rank of the current process in distributed training.
        world_size (int): The total number of processes in distributed training.
        dt (float): The time step size.
        t_path (torch.Tensor): The time path tensor.
        unn (Optional[DNNtx]): The neural network for 'u' term.
        vnn (DNNtx): The neural network for 'v' term.
        rhonn (DNNtx): The neural network for 'rho' term.
        has_vterm (bool): Flag indicating whether the problem has a 'v' term.
        _rho_val (Optional[torch.Tensor]): Cached value of rho.
        _deltam (Optional[torch.Tensor]): Cached value of delta m.
        mart_loss (Optional[torch.Tensor]): Cached value of martingale loss.
        ctr_loss (Optional[torch.Tensor]): Cached value of control loss.
    Methods:
        __init__(self, problem: PDE, nets: Sequence[DNNtx], num_dt: int = 100, use_dist: bool = False, rank: int = 0) -> None:
            Initializes the MartNet class with the given parameters.
        init_train(self) -> None:
            Initializes the training process by setting the neural networks to training mode.
        finalize_train(self) -> None:
            Finalizes the training process by setting the neural networks to evaluation mode.
        loss_mart(self, deltam: torch.Tensor, rho: torch.Tensor) -> torch.Tensor:
            Computes the martingale loss given delta m and rho tensors.
        delta_m(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, f_offline: Optional[torch.Tensor] = None, compute_ugrad: bool = True) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
            Abstract method to compute delta m. Must be implemented by subclasses.
        loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
            Abstract method to compute control loss. Must be implemented by subclasses.
        loss_desc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the descent step, including martingale and control losses.
        loss_asc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the ascent step, including martingale loss.
    """
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_autocast: bool = False,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler()

    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)
        device = xt_pil.device.type

        for _ in range(step_desc):
            with autocast(device, enabled=enable_autocast):
                loss_desc = martnet.loss_desc(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    ft_offline=ft_offline,
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                # opt.step()
                scaler.step(opt)
                scaler.update()
                opt.zero_grad()

        for _ in range(step_asc):
            with autocast(device, enabled=enable_autocast):
                loss_asc = martnet.loss_asc(
                    xt_pil,
                    xtsys_offline=xtsys_offline,
                    ft_offline=ft_offline,
                )
            scaler.scale(loss_asc).backward()
            scaler.step(optim_asc)
            scaler.update()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()
        rt = time.time() - rt0

        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()

        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import DNNtx, EigenFuncValue, PathSampler, train_martnet
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_autocast": config.getboolean('Environment', 'enable_autocast'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    act_u = getattr(nn, config.get('Network', 'act_u'))
    width_u = eval(config.get('Network', 'width_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')
    width_u = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    unn = DNNtx(width_u, act_func=act_u)
    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    width_v = [pde.dim_x] + [width_v] * num_hidden_v + [1]
    if isinstance(pde, EVP):
        vnn = EigenFuncValue(width_v,
                             act_func=act_v,
                             init_lamb=pde.lamb_init,
                             fourier_frequency=pde.fourier_frequency)
        vnn = pde.set_vnn_forward(vnn)
    else:
        vnn = DNNtx(width_v, act_func=act_v)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    width_rho = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    shell_test = lambda _x, y: rho_shell(y)
    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"
        if isinstance(example, HJB):
            ctrfunc_syspath = martnet.unn
        else:
            ctrfunc_syspath = martnet.vnn
        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctrfunc_syspath)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctrfunc_syspath)
        else:
            path_dict = None

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        path_summ = summary_repath(rdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_hist_summary(hist_summ, sav_path)
            plot_path_summary(path_summ, sav_path)
    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, rdict_list = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)

    hist_summ = summary_hist(hdict_list)
    path_summ = summary_repath(rdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        path_summ.to_csv(f'{sav_path}summary_path.csv')
        plot_hist_summary(hist_summ, sav_path)
        plot_path_summary(hist_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if i == 0:
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$",
                      "Exact $v(0, X_0)$", "Exact $v(T, X_T)$")
        else:
            labels = (None, None, None, None)
        plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=labels[0],
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=labels[0],
                    marker='o')
    plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
        plot_vtx_path(
            t_grid,
            path_res['vtrue_path'],
            path_res['vappr_path'],
            sav_prefix,
        )


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x < 1000:
        maxit = 2000
    elif dim_x < 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x < 1000:
        maxit = 3000
    elif dim_x < 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x < 1000:
        bsz = 256
    elif dim_x < 5000:
        bsz = 128
    else:
        bsz = 64
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    else:
        esz = 5000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    # maxit_func = lambda _: 9000
    maxit_func = maxit_default
    # maxit_func = lambda d: 6000
    # width_func = lambda d: 5000
    # width_func = lambda d: 256
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True

    repeat_time = 5
    dimx_list = [10000]
    # dimx_list = [1000, 2000, 3000, 4000, 5000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'Shock1',
        # 'Shock2',
        # 'Shock1a',
        # 'Shock2a',
        'HjbHopfCole1a',
        'HjbHopfCole1b',
        'HjbHopfCole1c',
        'HjbHopfCole2',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB1b---m94/temp.py <==
import torch
import torch.nn as nn

# 确保有可用的 CUDA 设备
if not torch.cuda.is_available():
    print("CUDA is not available. This example requires a GPU.")
else:
    device = "cuda"
    
    # 定义模型部分
    layer_norm = nn.LayerNorm(10).to(device) # 不支持 FP16 autocast 的操作
    linear_layer = nn.Linear(10, 5).to(device)  # 支持 FP16 autocast 的操作
    
    # 创建一个 FP32 输入张量
    input_tensor = torch.randn(4, 10, device=device, dtype=torch.float32)
    
    print(f"Initial input dtype: {input_tensor.dtype}\n")
    
    # 在 autocast 上下文之内
    with torch.cuda.amp.autocast():
        print("--- Inside autocast context ---")
        
        # 1. LayerNorm (不支持的操作)
        output_layernorm = layer_norm(input_tensor)
        print(f"After LayerNorm (unsupported op), output dtype is: {output_layernorm.dtype}")
        print(" -> Correct! autocast kept it in float32 for stability.\n")
        
        # 2. Linear (支持的操作)
        final_output = linear_layer(output_layernorm)
        print(f"After Linear (supported op), final output dtype is: {final_output.dtype}")
        print(" -> Correct! autocast converted the float32 input to float16 before execution.")
        
    print("--- Outside autocast context ---")

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_UnitBall(QLP1):
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    sphere = True

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = 2 * self.dim_x**(-0.5) * torch.sin(xi)**2
        return ci


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from savresult import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x) 
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_UnitBall(QLP1):
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    sphere = True

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = 2 * self.dim_x**(-0.5) * torch.sin(xi)**2
        return ci


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
    s,
    v_list,
    sav_prefix,
    labels=None,
    ylim=None,
    alpha=0.85,
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))
    plt.figure(figsize=(6, 3.5))
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left')
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def main():
    dir = './m140m141_hc1a_pert/outputs'  # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )
    pass


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m164_hc2-rpt5/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}_Mscale{use_multiscale}_Vscale{use_varscale}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 6000
    # maxit_func = maxit_default
    # width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    repeat_time = 5
    dimx_list = [10000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        'HjbHopfCole2',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP1BmPil',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_bvp.py <==
import math
import warnings

import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.
    sphere = True

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)


class PBE2(PBE1):
    w = 4.


class PBE1S1(PBE1):
    x0_for_train = {'S1': e1_curve}


class PBE2S1(PBE2):
    x0_for_train = {'S1': e1_curve}


class PBE3S1(PBE1S1):
    w = 6.


class PBE4S1(PBE1S1):
    w = 8.


class PBE5S1(PBE1S1):
    w = 10.


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve
# manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HjbHopfCole1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2S2(HjbHopfCole2):
    x0_for_train = {'S2': diag_curve}


class HjbHopfCole2S3(HjbHopfCole2):
    x0_for_train = {'S3': manifold_curve}


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        xt_pil = self.gen_pilpath(x0, num_dt)
        t = torch.linspace(self.t0, self.te, xt_pil.shape[0])

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        self.plot_vtx_1d(t, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


# class BVP(PDEwithVtrue):
#     """
#     Boundary Value Problem (BVP) where v(t, x) is known.
#     The variable t is included for compatibility with other solvers, but is not used in for BVPs.
#     """
#     x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
#     x0pil_range = 1.
#     sphere = True

#     def additional_loss(self, t_path, x_path, v_approx):
#         ''' Additional loss typically used for boundary condition.
#         '''

#         # x0 = self.x0_points(100)
#         x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
#         vappr_val = v_approx(None, x0)
#         vtrue_val = self.v(None, x0)
#         loss_val = (vtrue_val - vappr_val).mean().pow(2)

#         vappr_path = v_approx(t_path, x_path)
#         xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
#         loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

#         return loss_val


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_UnitBall(QLP1):
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    sphere = True

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = 2 * self.dim_x**(-0.5) * torch.sin(xi)**2
        return ci


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[nn.Module],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def forward(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def forward(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 scale_factor=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
        )

        if scale_factor != 1.0:
            w = torch.linspace(1., scale_factor, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        y = self.xlayer(x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(x, y)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.hidden_layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
    s,
    v_list,
    sav_prefix,
    labels=None,
    ylim=None,
    alpha=0.85,
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))
    plt.figure(figsize=(6, 3.5))
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=(1.05, 1), loc='upper left')
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def main():
    dir = './m140m141_hc1a_pert/outputs'  # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )
    pass


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/result/m169_hc2_Mscale_S2S3/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}_Mscale{use_multiscale}_Vscale{use_varscale}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 6000
    # maxit_func = maxit_default
    # width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = True
    use_varscale = False

    repeat_time = 1
    dimx_list = [10000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP1BmPil',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional
import math

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import PathSampler, train_martnet
from networks import make_multi_scale_net, make_var_scale_net, DNNtx, DNNx, EigenFuncValue
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            nn = EigenFuncValue(num_units,
                                init_lamb=pde.lamb_init,
                                fourier_frequency=pde.fourier_frequency,
                                **kwargs_dnn)
            return pde.set_vnn_forward(nn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_factor_rho = config.getfloat('Network', 'scale_factor_rho')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_factor=scale_factor_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(
    sav_name,
    x_arr_list,
    y_arr_list,
    std_arr_list=None,
    lable_list=None,
    color_list=None,
    xlabel=None,
    ylabel=None,
    alpha=1.0,
    yscal='log',
    linewidth=None,
    ylim0=None,
    ylim1=None,
    two_side_std=False,
    figsize=None,
):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.3/HJB2---Code-is-in-subfolder-result---m165and169/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    use_varscale=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        
        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}_Mscale{use_multiscale}_Vscale{use_varscale}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 6000
    # maxit_func = maxit_default
    # width_func = lambda _d: 10000
    # width_func = lambda _d: 100
    width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = True
    enable_autocast = True
    use_multiscale = True
    use_varscale = False

    repeat_time = 1
    dimx_list = [10000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1a',
        # 'Shock1aBmPil',
        # 'Shock1b',
        # 'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        'HjbHopfCole2',
        # 'HjbHopfCole2S2',
        # 'HjbHopfCole2S3',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        # 'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP1BmPil',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        use_varscale=use_varscale,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_evp.py <==
import math
import types

import torch

from ex_meta import EVP, diag_curve, e1_curve


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def set_vnn_forward(self, vnn):

        def forward(vnn_inst, t, x):
            raw_output = vnn_inst.call(t, x)
            # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
            output = raw_output
            # output = raw_output / (
            #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
            return output

        vnn.forward = types.MethodType(forward, vnn)
        return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    def set_vnn_forward(self, vnn):
        # def forward(vnn_inst, t, x):
        #     x = torch.cos(x)
        #     output = vnn_inst.call(t, x)
        #     output = self.softplus(output)
        #     return output

        # vnn.forward = types.MethodType(forward, vnn)
        return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJB0(HJB):
    name = 'HJB_Example0'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJB0a(HJB0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB0b(HJB0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB0c(HJB0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJB1(HJB0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ShiftTarget(HJB0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJB_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJB2(HJB0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJB2a(HJB2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJB2b(HJB2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJB2c(HJB2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJB1Onep(HJB1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJB0b1p(HJB0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJB0c1p(HJB0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJB2b1p(HJB2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJB2c1p(HJB2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJB2bPba(HJB2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJB2bPbb(HJB2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJB2bPbc(HJB2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJB2bPbd(HJB2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJB2bPbe(HJB2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJB2bPbf(HJB2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJB2bPbg(HJB2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_hjb_hopfcole.py <==
import torch

from ex_meta import HJB, LinearPDE, diag_curve, manifold_curve


class HjbHopfCole1a(HJB):
    name = 'HjbHopfCole1a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_depends_on_v is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_depends_on_v = False
            sgmsys_depends_on_v = False
            f_depends_on_v = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfColeSumG(HjbHopfCole1a):
    sphere = False

    def g(self, x):
        i = torch.arange(self.dim_x).float()
        sin_i = torch.sin(i * torch.pi / self.dim_x)
        rad_2 = (sin_i + x).pow(2).sum(-1, keepdim=True) * self.dim_x**(-0.5)
        g1 = 1. + rad_2
        g2 = -0.8 * torch.cos(torch.pi * self.dim_x**(-0.5) * rad_2)
        return g1 + g2


class HjbHopfCole1aBmPil(HjbHopfCole1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole1b(HjbHopfCole1a):
    coeff_sgm = 0.2


class HjbHopfCole1c(HjbHopfCole1a):
    coeff_sgm = 0.025


class HjbHopfCole2(HjbHopfCole1a):

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole2BmPil(HjbHopfCole2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole3(HjbHopfCole1a):

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HjbHopfCole4a(HjbHopfCole1a):
    x0_for_train = {'S2': diag_curve}

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(2 * torch.pi * t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        dim_sqrt = self.dim_w**0.5
        x_roll = torch.roll(x, -1, dims=-1)

        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sin_dist = torch.sin(distance)
        sinx = torch.sin(x_roll)
        cosx = torch.cos(x_roll)
        val = cosx * dw.sum(-1, keepdims=True) / dim_sqrt
        val = val + sin_dist / dim_sqrt * (sinx * dw).sum(-1, keepdims=True)
        return self.coeff_sgm * val


class HjbHopfCole4aBmPil(HjbHopfCole4a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HjbHopfCole4b(HjbHopfCole4a):
    coeff_sgm = 0.025


class HjbHopfCole4bBmPil(HjbHopfCole4b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from pathlib import Path
from typing import Sequence, Union

import matplotlib.pyplot as plt
import numpy as np
import psutil
import torch
import torch.distributed as dist

# plt.rcParams.update({
#     'figure.figsize': (3.5, 3),
#     'font.size': 10,
#     'axes.titlesize': 10,
#     'axes.labelsize': 9,
#     'xtick.labelsize': 8,
#     'ytick.labelsize': 8,
#     'legend.fontsize': 8,
#     'savefig.dpi': 600,
#     'savefig.bbox': 'tight',
#     'savefig.pad_inches': 0.05
# })


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    if sphere is True:
        e_1stcoord = e_1stcoord / e_1stcoord.norm(dim=-1, keepdim=True)
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    if sphere is True:
        e_diag = e_diag / e_diag.norm(dim=-1, keepdim=True)

    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    sphere=False,
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    if sphere is True:
        x = x / dim_x**0.5
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    v_shellfunc = None

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
            self.save_results = (dist.get_rank() == 0)
        else:
            self.world_size = 1
            self.save_results = True

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _k):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _k, _dw):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx):
        pass

    def produce_results(self, _v_approx, _sav_prefix, ctrfunc_syspath=None):
        pass

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        t = torch.stack(t, dim=0)
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return t, xt, vt

    def plot_xtpil(self,
                   sav_prefix,
                   num_path=100,
                   num_dt=16,
                   dim_of_x=-1,
                   ylim=None):
        x0 = self.x0_points(num_path)
        t, xt_pil = self.gen_pilpath(x0, num_dt)

        plt.figure(figsize=(8, 3))
        y_values = xt_pil[..., dim_of_x].cpu().detach().numpy()
        t_values = t.squeeze().cpu().detach().numpy()

        plt.plot(t_values, y_values, 'bo', markerfacecolor='none')
        if ylim is not None:
            plt.ylim(ylim)
        plt.xlabel('$t$')
        plt.ylabel('$X_t$')
        plt.title('Paths of $X_t$')
        if self.save_results is True:
            plt.savefig(f"{sav_prefix}path_scatter.pdf", dpi=300)
        plt.close()


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    sphere = False
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, self.sphere)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def save_res_oncurve(self, sav_prefix, curve_name, s, vtrue_x0s,
                         vapprox_x0s):
        res_header = []
        res_col = []
        for (cname, si, vtrue, vappr) in \
                zip(curve_name, s, vtrue_x0s, vapprox_x0s):
            res_header.extend(
                [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
            res_col.extend(
                [tensor2ndarray(si),
                 vtrue.squeeze(-1),
                 vappr.squeeze(-1)])
        res_arr = np.stack(res_col, axis=1)
        if self.save_results is True:
            np.savetxt(sav_prefix + 'res_on_line.csv',
                       res_arr,
                       delimiter=',',
                       header=','.join(res_header))

    def res_on_curve(self,
                     s,
                     x_s,
                     curve_name,
                     sav_prefix,
                     v_approx,
                     y_min=None,
                     y_max=None,
                     t=None):
        assert len(s) == len(x_s)
        assert len(x_s) == len(curve_name)

        if t is None:
            t = self.t0
        if type(t) is float:
            t_uns = torch.tensor(t).unsqueeze(-1)
        else:
            t_uns = t.unsqueeze(-1)
        vtrue_xs = [tensor2ndarray(self.v(t_uns, x)) for x in x_s]
        vapprox_xs = [tensor2ndarray(v_approx(t_uns, x)) for x in x_s]

        if (y_min is None) or (y_max is None):
            v_max = np.nanmax([vtrue_xs, vapprox_xs])
            v_min = np.nanmin([vtrue_xs, vapprox_xs])
            v_min, v_max = modify_ylim(v_min, v_max)
            y_min = v_min if y_min is None else y_min
            y_max = v_max if y_max is None else y_max

        if self.save_results is True:
            for i in range(len(s)):
                plot_on_curve(s[i].cpu().numpy(),
                              vtrue_xs[i],
                              vapprox_xs[i],
                              sav_prefix + curve_name[i] + '.pdf',
                              ylim=(y_min, y_max))
            self.save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs,
                                  vapprox_xs)

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                t, xt = self.gen_pilpath(x0, num_dt)
            else:
                t, xt, _ = self.gen_syspath(x0, num_dt, ctrfunc_syspath)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def plot_vtx_1d(self, t_scatter, x_scatter, sav_prefix):
        x_lim = torch.max(torch.abs(x_scatter))
        x_contourf = torch.linspace(-x_lim, x_lim, 40)
        t_contourf = torch.linspace(self.t0, self.te, 50)
        v_val = torch.stack([
            self.v(t.unsqueeze(-1), x_contourf.unsqueeze(-1))
            for t in t_contourf
        ])
        v_contourf = v_val.squeeze(-1).transpose(1, 0)
        tcont_np = tensor2ndarray(t_contourf)
        xcont_np = tensor2ndarray(x_contourf)
        vcont_np = tensor2ndarray(v_contourf)
        tscat_np = tensor2ndarray(t_scatter.squeeze())
        xscat_np = tensor2ndarray(x_scatter[..., 0])

        plt.figure(figsize=(5, 3))
        plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
        cbar = plt.colorbar()
        cbar.set_label("$v(t, x)$")
        plt.plot(
            tscat_np,
            xscat_np,
            marker='o',
            markersize=5,
            color='white',
            markeredgecolor='black',
            linestyle='none',
            alpha=0.6,
            label=r'Samples of $X_t$',
        )
        plt.ylabel(r'$x$')
        plt.xlabel(r'$t$')
        xlim0 = float(self.t0) - 0.025 * float(self.te - self.t0)
        xlim1 = float(self.te) + 0.025 * float(self.te - self.t0)
        plt.xlim(xlim0, xlim1)
        plt.tight_layout()
        if self.save_results is True:
            plt.savefig(f'{sav_prefix}v2dplot.pdf')
        plt.close()

    def plot_res1d(self,
                   v_approx,
                   sav_prefix,
                   ctrfunc_syspath=None,
                   numt_cutaway=3,
                   numx_cutaway=40,
                   num_scatter_path=24,
                   numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            t_path, xt_path = self.gen_pilpath(x0_path, numdt_scatter_path)
        else:
            t_path, xt_path, _ = self.gen_syspath(
                x0_path,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        self.plot_vtx_1d(t_path, xt_path, sav_prefix)

        t_cutaway = torch.linspace(self.t0, self.te, numt_cutaway)
        for t in t_cutaway:
            t = float(t)
            xt_max = xt_path.mean(-1, keepdims=True).abs().max()
            x_lim = 1. + (xt_max - 1.) * t / self.te
            s = torch.linspace(-x_lim, x_lim, numx_cutaway)
            x = s.unsqueeze(-1)
            self.res_on_curve([s], [x], [''],
                              f'{sav_prefix}t{t}',
                              v_approx,
                              t=t)

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        curve_name, s, x_s = self.xcurve_for_res(num_points=50)
        self.res_on_curve(s, x_s, curve_name, sav_prefix, v_approx)

        if self.dim_x == 1:
            self.plot_res1d(v_approx,
                            sav_prefix,
                            ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function on a single rank when self.use_dist is True.

        assert self.musys_depends_on_v is False
        assert self.sgmsys_depends_on_v is False
        assert self.f_depends_on_v is False

        assert x.ndim >= 2
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        if torch.all(t == self.te):
            return self.v_term(x)
        if self.use_dist is True:
            nsamp_mc = int(self.nsamp_mc // self.world_size) + 1
        else:
            nsamp_mc = self.nsamp_mc

        # nsamp_mc = self.nsamp_mc
        multiplier = (self.dim_w + 4 * self.dim_x) * x[..., 0].numel()
        cum_size = 0
        cum_mean = 0.
        progress = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = get_safe_chunksize(multiplier,
                                               x.dtype,
                                               x.device,
                                               use_percent=0.3)
                chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
                if self.use_dist is True:
                    # Ensure all processes use the minimum chunksize
                    chunksize_tensor = torch.tensor(chunksize, device=x.device)
                    dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                    chunksize = int(chunksize_tensor.item())
                xte_chunk, ift_chunk = self.samp_xte_intft(
                    t,
                    x,
                    num_mc=chunksize,
                    num_dt=num_dt,
                )
                mean_vte = self.v_term(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
                cum_size += chunksize
                if self.use_dist is True:
                    dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                    new_mean = new_mean / self.world_size
                    rank = dist.get_rank()
                else:
                    rank = 0
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

                if (cum_size / nsamp_mc > progress + 0.01) or \
                        (cum_size == nsamp_mc):
                    progress = cum_size / nsamp_mc
                    if rank == 0:
                        print(
                            f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                        )

            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return cum_mean


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    @abstractmethod
    def set_vnn_forward(self, _vnn):
        pass

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range, self.sphere)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_pde_linear.py <==
import torch

from ex_meta import LinearPDE, PDEwithVtrue, diag_curve, e1_curve


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = False

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    # ylim_xt_scatter = (-4.1, 4.1)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.ones_like(x) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.ones_like(x) * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_depends_on_v = False
    sgmsys_depends_on_v = False
    f_depends_on_v = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDEwithVtrue, diag_curve, e1_curve


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_depends_on_v = False
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    x0_for_train = {'S2': diag_curve}
    x0pil_range = 1.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return 2**0.5 * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * dw

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = sumdx_v + 0.5 * v.pow(2) * sumdxx_v
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class QLP2a(QLP1):
    x0_for_train = {'S2': diag_curve}

    name = 'QLP-2a'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        d_v = 0.5 * (v * sumdx_v + v.pow(2) * sumdxx_v)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_depends_on_v = True
    sgmsys_depends_on_v = True
    f_depends_on_v = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1
        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2

        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)

        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        dxixi_v = (self.ci * sgm2_ii * sxinn_cxinn).sum(-1, keepdim=True)
        dxir1_v0 = -sin_xinn * dx_xinn1 * dx_xinn2 - cos_xinn * sinx_r1
        dxir1_v = (self.ci * sgm2_ir1 * dxir1_v0).sum(-1, keepdim=True)
        tr_hess = (dxixi_v + 2 * dxir1_v) / self.dim_x

        d_v = 0.5 * (v * sumdx_v + tr_hess)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP1_UnitBall(QLP1):
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    sphere = True

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = 2 * self.dim_x**(-0.5) * torch.sin(xi)**2
        return ci


class QLP1_varci(QLP1):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2a_varci(QLP2a):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


class QLP2b_varci(QLP2b):

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi, torch.pi, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/martnetdf.py <==
# Core components of MartNet
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Tuple, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler, autocast
from torch.nn.parameter import Parameter
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


class FourierFeatures(nn.Module):

    def __init__(self, min_frequency: int = 1, max_frequency: int = 10):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 multi_scale=False,
                 scale_factor=10.,
                 fourier_frequency=None,
                 enable_autocast=False):
        # xdims: Sequence of ints, or [int, int, ..., int, [int, int]].
        # shell_func: (t, x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out
        self.num_hidden = len(xdims) - 2
        self.enable_autocast = enable_autocast

        if fourier_frequency is not None:
            min_freq, max_freq = fourier_frequency
            ff_layer = FourierFeatures(min_frequency=min_freq,
                                       max_frequency=max_freq)
            outdim_fflayer = 2 * ff_layer.num_freqs * dim_x
            self.xlayer = nn.Sequential(
                ff_layer,
                nn.Linear(outdim_fflayer, xdims[1]),
            )
        else:
            self.xlayer = nn.Linear(dim_x, xdims[1])

        layers = []
        if layer_norm is True:
            layers.append(nn.LayerNorm(xdims[1]))
        
        if self.num_hidden > 0:
            
            layers.append(act_func())
            for i in range(1, self.num_hidden):
                layers.append(nn.Linear(xdims[i], xdims[i + 1]))
                if layer_norm is True:
                    layers.append(nn.LayerNorm(xdims[i + 1]))
                layers.append(act_func())
            
            if isinstance(dim_out, int):  # if the NN is vector-valued
                layers.append(nn.Linear(xdims[-2], dim_out))
            else:  # if the NN is tensor-valued
                dim_flatout = torch.prod(torch.tensor(dim_out))
                layers.append(nn.Linear(xdims[-2], dim_flatout))
                layers.append(nn.Unflatten(-1, dim_out))
        else:
            layers.append(nn.Identity())

        self.layers = nn.Sequential(*layers)

        if multi_scale is True:
            w = 1. + torch.arange(0, dim_out) / dim_out * scale_factor
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        ltx = self.scale_layer(self.xlayer(x))
        y = self.shell_func(x, self.layers(ltx))
        return y

    def forward(self, _t, x):
        with autocast(x.device.type, enabled=self.enable_autocast):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        ltx = self.layers(tx)
        y = self.shell_func(x, self.scale_layer(ltx))
        return y


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank
        self.num_dt = num_dt

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.dt = (self.pde.te - self.pde.t0) / num_dt
        t_path = torch.linspace(self.pde.t0, self.pde.te, self.num_dt + 1)
        t_path = t_path.unsqueeze(-1).unsqueeze(-1)
        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            _, xt = self.pde.gen_pilpath(x0, self.num_dt)
        else:
            _, xt, _ = self.pde.gen_syspath(x0, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_depends_on_v is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_depends_on_v is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_depends_on_v is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


class MartNet(metaclass=abc.ABCMeta):
    """
    MartNet is an abstract base class for solving partial differential equations (PDEs) using deep neural networks (DNNs).
    Attributes:
        name (str): The name of the class.
        problem (PDE): The PDE problem to be solved.
        nets (Sequence[DNNtx]): A sequence of neural networks used in the solution.
        num_dt (int): The number of time steps.
        use_dist (bool): Flag indicating whether to use distributed training.
        rank (int): The rank of the current process in distributed training.
        world_size (int): The total number of processes in distributed training.
        dt (float): The time step size.
        t_path (torch.Tensor): The time path tensor.
        unn (Optional[DNNtx]): The neural network for 'u' term.
        vnn (DNNtx): The neural network for 'v' term.
        rhonn (DNNtx): The neural network for 'rho' term.
        has_vterm (bool): Flag indicating whether the problem has a 'v' term.
        _rho_val (Optional[torch.Tensor]): Cached value of rho.
        _deltam (Optional[torch.Tensor]): Cached value of delta m.
        mart_loss (Optional[torch.Tensor]): Cached value of martingale loss.
        ctr_loss (Optional[torch.Tensor]): Cached value of control loss.
    Methods:
        __init__(self, problem: PDE, nets: Sequence[DNNtx], num_dt: int = 100, use_dist: bool = False, rank: int = 0) -> None:
            Initializes the MartNet class with the given parameters.
        init_train(self) -> None:
            Initializes the training process by setting the neural networks to training mode.
        finalize_train(self) -> None:
            Finalizes the training process by setting the neural networks to evaluation mode.
        loss_mart(self, deltam: torch.Tensor, rho: torch.Tensor) -> torch.Tensor:
            Computes the martingale loss given delta m and rho tensors.
        delta_m(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, f_offline: Optional[torch.Tensor] = None, compute_ugrad: bool = True) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
            Abstract method to compute delta m. Must be implemented by subclasses.
        loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
            Abstract method to compute control loss. Must be implemented by subclasses.
        loss_desc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the descent step, including martingale and control losses.
        loss_asc(self, xt_pil: torch.Tensor, xtsys_offline: Optional[torch.Tensor] = None, ft_offline: Optional[torch.Tensor] = None) -> torch.Tensor:
            Computes the total loss for the ascent step, including martingale loss.
    """
    name = 'MartNet'

    def __init__(self,
                 problem: PDE,
                 nets: Sequence[DNNtx],
                 num_dt: int = 100,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.device = next(nets[0].parameters()).device

        self.num_dt = num_dt
        self.dt = (self.problem.te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, self.problem.te,
                                self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.nets = nets
        if len(nets) == 3:
            self.unn, self.vnn, self.rhonn = nets
        elif len(nets) == 2:
            self.vnn, self.rhonn = nets
            self.unn = None
        else:
            raise ValueError('The number of nets should be 2 or 3')

        self.has_vterm = hasattr(self.problem, 'v_term')

    def init_train(self):
        self._rho_val = None
        self._deltam = None
        for net in self.nets:
            net.train()

    def finalize_train(self):
        for net in self.nets:
            net.eval()

    def loss_mart(self, deltam, rho):
        rd = (rho * deltam).mean([0, 1])
        rd_mdt = rd.detach()
        if self.use_dist is True:
            dist.all_reduce(rd_mdt)
            rd_mdt = rd_mdt / self.world_size
        # Correct the bias caused by DDP
        loss_val = (rd_mdt * rd).mean() / 2
        return loss_val

    @abstractmethod
    def delta_m(
        self,
        xt_pil: torch.Tensor,
        xtsys_offline: Optional[torch.Tensor] = None,
        f_offline: Optional[torch.Tensor] = None,
        compute_ugrad: bool = True,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor]]:
        # xt_pil, xtsys_offline, f_offline: [time, path, dim of x]
        pass

    @abstractmethod
    def loss_ctr(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam: [time, path, dim of self]
        pass

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        ctr_loss = self.loss_ctr(deltam_ugrad)
        loss_tot = mart_loss + ctr_loss
        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()

        if hasattr(self.problem, 'additional_loss'):
            loss_tot = loss_tot + self.problem.additional_loss(
                self.t_path,
                xt_pil,
                self.vnn,
            )
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test


class DfSocMartNet(MartNet):
    name = 'Df-SocMartNet'

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_depends_on_v is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_depends_on_v is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class SocMartNet(MartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_depends_on_v is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_depends_on_v == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_ctr(self, deltam):
        loss = deltam.mean()
        return loss


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def loss_ctr(self, _):
        return torch.tensor(0.)

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_depends_on_v is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def loss_ctr(self, _):
        return self.problem.lamb_val.detach()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    # def loss_mart(self, deltam, rho):
    #     rd = (rho * deltam).mean([0, 1])
    #     rd_mdt = rd.detach()
    #     if self.use_dist is True:
    #         dist.all_reduce(rd_mdt)
    #         rd_mdt = rd_mdt / self.world_size
    #     # Correct the bias caused by DDP
    #     loss_val = (rd_mdt * rd).mean() / 2
    #     return loss_val

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


def train_martnet(
    martnet: MartNet,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Optimizer,
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    log_keys = ['it', 'rt', 'mart_loss', 'g1_loss']
    hist_dict = {}

    # Ensure that the batch size is even
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    martnet.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    scaler = GradScaler(device=martnet.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        for _ in range(step_desc):
            loss_desc = martnet.loss_desc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )
            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        for _ in range(step_asc):
            loss_asc = martnet.loss_asc(
                xt_pil,
                xtsys_offline=xtsys_offline,
                ft_offline=ft_offline,
            )
            loss_asc.backward()
            optim_asc.step()
            optim_asc.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        with torch.no_grad():
            newlog_dict = log_func(it, martnet.t_path, xt_pil)
        mart_loss = martnet.mart_loss.abs().item()
        ctr_loss = martnet.ctr_loss.item()
        log_vals = [it, rt, mart_loss, ctr_loss]
        new_histkeys = log_keys + list(newlog_dict.keys())
        new_histvals = log_vals + list(newlog_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            pr_str = f"rank: {martnet.rank}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}, \nmart_loss: {mart_loss:.5}, ctr_loss: {ctr_loss:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    martnet.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/runtask.py <==
# The core function of this script is run_task.
import ast
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Optional

import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import martnetdf
from ex_evp import EVP
from ex_meta import HJB, PDE, PDEwithVtrue
from martnetdf import DNNtx, EigenFuncValue, PathSampler, train_martnet
from savresult import (plot_hist_summary, plot_path_summary, save_hist,
                       save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names in the modules listed in EXAMPLE_MODULES are unique.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def get_example_classes() -> Dict['str', type]:
    """Collects and returns all custom classes from the example modules in EXAMPLE_MODULES while ensuring no name conflicts."""

    # 用于记录类名与模块的对应关系
    class_to_modules = {}

    # 用于注册所有类的全局字典
    class_registry = {}

    # 遍历所有模块，收集类并记录来源
    for module in EXAMPLE_MODULES:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    # 检查类名重复
    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        exmod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {exmod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def clean_mp():
    dist.barrier()
    dist.destroy_process_group()


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = get_example_classes()[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_martnet(config, example: PDE, use_dist=False, rank=0):

    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    rhonn, optim_asc, sch_rho = parse_rho(config,
                                          example,
                                          use_dist=use_dist,
                                          rank=rank)
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        nets = (unn, vnn, rhonn)
        optim_desc = (optim_u, optim_v)
        schs = (sch_u, sch_v, sch_rho)
        meth_str = config.get('Example', 'method_soc')
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))

        log_func = example.produce_logfunc(
            vnn,
            unn,
            num_cost_path=num_cost_path,
        )
    else:
        nets = (vnn, rhonn)
        log_func = example.produce_logfunc(vnn)
        if isinstance(example, EVP):
            meth_str = config.get('Example', 'method_evp')
            optim_lamb, sch_lamb = parse_lamb(config,
                                              vnn.module.eigenval_parameters())
            optim_desc = (optim_v, optim_lamb)
            schs = (sch_v, sch_lamb, sch_rho)
        else:
            meth_str = config.get('Example', 'method_pde')
            optim_desc = optim_v
            schs = (sch_v, sch_rho)

    MartNet = getattr(martnetdf, meth_str)
    martnet = MartNet(example,
                      nets,
                      num_dt=config.getint('Training', 'num_dt'),
                      use_dist=use_dist,
                      rank=rank)

    kwarg_train = {
        "schs": schs,
        "max_iter": config.getint('Training', 'max_iter'),
        "step_desc": config.getint('Training', 'inner_step_descend'),
        "step_asc": config.getint('Training', 'inner_step_ascend'),
        "log_func": log_func,
        "enable_scaler": config.getboolean('Environment', 'enable_scaler'),
    }
    return martnet, optim_desc, optim_asc, kwarg_train


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    num_dt = config.getint('Training', 'num_dt')
    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def nets2dpp(nets, rank):
    return [DDP(nn.to(rank), device_ids=[rank]) for nn in nets]


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    act_u = getattr(nn, config.get('Network', 'act_u'))
    width_u = eval(config.get('Network', 'width_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')
    width_u = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    layer_norm = config.getboolean('Network', 'layer_norm')
    unn = DNNtx(width_u,
                act_func=act_u,
                enable_autocast=enable_autocast,
                layer_norm=layer_norm)
    if use_dist is True:
        unn = DDP(unn.to(rank), device_ids=[rank])

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    width_v = eval(config.get('Network', 'width_v'))
    width_v = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    layer_norm = config.getboolean('Network', 'layer_norm')
    if isinstance(pde, EVP):
        vnn = EigenFuncValue(width_v,
                             act_func=act_v,
                             init_lamb=pde.lamb_init,
                             fourier_frequency=pde.fourier_frequency,
                             enable_autocast=enable_autocast,
                             layer_norm=layer_norm)
        vnn = pde.set_vnn_forward(vnn)
    else:
        vnn = DNNtx(width_v,
                    act_func=act_v,
                    enable_autocast=enable_autocast,
                    layer_norm=layer_norm)
    if use_dist is True:
        vnn = DDP(vnn.to(rank), device_ids=[rank])

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    width_rho = eval(config.get('Network', 'width_rho'))
    width_rho = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    mulscale = config.getboolean('Network', 'mulscale_rho')
    scale_factor = config.getfloat('Network', 'scale_factor')

    shell_test = lambda _x, y: rho_shell(y)
    rhonn = DNNtx(width_rho,
                  act_func=act_rho,
                  shell_func=shell_test,
                  multi_scale=mulscale,
                  scale_factor=scale_factor,
                  enable_autocast=False)
    if use_dist is True:
        rhonn = DDP(rhonn.to(rank), device_ids=[rank])

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    martnet, optim_desc, optim_asc, kwarg_train = parse_martnet(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = martnet.unn if isinstance(example, HJB) else martnet.vnn
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train_martnet(martnet,
                              pathsamp_func,
                              optim_desc,
                              optim_asc,
                              batsize=batsize,
                              ip_time_gap=ip_time_gap,
                              **kwarg_train)

    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(martnet.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(martnet.vnn,
                                            ctrfunc_syspath=ctr_func)
        else:
            path_dict = None

        if (rank == 0) or (use_dist is False):
            save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        path_summ = summary_repath(rdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_hist_summary(hist_summ, sav_path)
            plot_path_summary(path_summ, sav_path)
    if use_dist is True:
        clean_mp()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if issav_everytime is True:
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, rdict_list = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)

    hist_summ = summary_hist(hdict_list)
    path_summ = summary_repath(rdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        path_summ.to_csv(f'{sav_path}summary_path.csv')
        plot_hist_summary(hist_summ, sav_path)
        plot_path_summary(hist_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/savresult.py <==
from itertools import cycle
from pathlib import Path

import numpy as np
import pandas as pd
from ex_meta import plt


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        c_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])

    plt.yscale(yscal)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            c_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(
                x_arr,
                ylow_arr,
                yup_arr,
                # hatch=next(hatches),
                facecolor=color,
                alpha=0.5 * alpha,
            )
    plt.ylim(ylim0, ylim1)
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    hist_df = pd.DataFrame(hist_dict)
    hist_df.to_csv(f'{sav_prefix}log.csv', index=False)
    it_arr = np.array(hist_df['it'])

    plot_hist(sav_prefix + 'lossmart_hist.pdf', (it_arr, ),
              (hist_df['mart_loss'], ))

    g1_hist = hist_df['g1_loss'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(g1_hist)
    plot_hist(sav_prefix + 'g1_loss.pdf', (it_arr, ), (g1_hist, ),
              yscal='linear',
              ylim0=ylim0,
              ylim1=ylim1)

    if ("cost" in hist_dict) and ("vtrue_on_x0cost" in hist_dict):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_dict) and ("rel_linferr" in hist_dict):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_dict:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_dict:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)
    plot_hist(sav_name + 'summary_maloss.pdf', (it_arr, ),
              (hist_df['mart_loss', 'mean'], ),
              std_arr_list=(hist_df['mart_loss', 'std'], ),
              lable_list=None,
              yscal='log',
              alpha=1.0,
              two_side_std=False)

    mean_g1loss = hist_df['g1_loss', 'mean'].to_numpy()
    ylim0, ylim1 = ylim_for_g1loss(mean_g1loss)
    plot_hist(sav_name + 'summary_g1loss.pdf', (it_arr, ), (mean_g1loss, ),
              std_arr_list=(hist_df['g1_loss', 'std'], ),
              lable_list=None,
              yscal='linear',
              alpha=1.0,
              two_side_std=False,
              ylim0=ylim0,
              ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns
    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/srun_gpu8.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=8
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.4/CDE_d1---m126/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lrfunc(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def var_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x + 10
    elif dim_x <= 1000:
        wid = 2 * dim_x + 10
    else:
        wid = dim_x + 10
    wid = max(wid, 100)
    return wid


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    num_hidd=4,
    start_idx=0,
    lr_func=default_lrfunc,
    maxit_func=None,
    width_func=var_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for dimx, exmaple, num_dt in product(dimx_list, example_list, numdt_list):
        bsz = batsize_func(dimx)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        lr0_u, lr0_v, lr0_rho = lr_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        idx_str = str(idx).zfill(length)
        sav_name = f'{idx_str}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}'
        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda _d: 9000
    # maxit_func = maxit_default
    # maxit_func = lambda _d: 6000
    # width_func = lambda _d: 10000
    width_func = lambda _d: 100
    # width_func = var_width
    num_hidd = 6
    lr_func = default_lrfunc
    # lr_func = small_lrfunc
    batsize_func = batsize_default
    eposize_func = eposize_default
    syspath_as_pilpath = False
    enable_autocast = False

    repeat_time = 1
    # dimx_list = [1]
    dimx_list = [1, 2, 3, 4, 5]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'Shock1a',
        'Shock1aBmPil',
        # 'Shock1b',
        'Shock1bBmPil',
        # 'HjbHopfCole1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HjbHopfCole1b',
        # 'HjbHopfCole1c',
        # 'HjbHopfCole2',
        # 'HjbHopfCole2BmPil',
        # 'HjbHopfCole4a',
        # 'HjbHopfCole4aBmPil',
        # 'HjbHopfCole4b',
        'HjbHopfCole4bBmPil',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1_UnitBall',
        # 'QLP1_varci',
        # 'QLP2a_varci',
        # 'QLP2b_varci',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        num_hidd=num_hidd,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr_func=lr_func,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_bvp.py <==
import math
import warnings

import torch
import torch.distributed as dist
import numpy as np
from ex_meta import PDEwithVtrue, diag_curve, e1_curve, BVP, isin_ddp


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.

    musys_online = False
    sgmsys_online = False
    f_online = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, self.te, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None


class AllenCahnBVP(BVP):
    name = 'Allen-Cahn-equation in unit ball'
    # This example is from subsection 5.4 of
    # @article{Hu2025BiasVariance,
    # author = {Hu, Zheyuan and Yang, Zhouhao and Wang, Yezhen and Karniadakis, George E. and Kawaguchi, Kenji},
    # title = {Bias-Variance Trade-Off in Physics-Informed Neural Networks with Randomized Smoothing for High-Dimensional PDEs},
    # journal = {SIAM Journal on Scientific Computing},
    # volume = {47},
    # number = {4},
    # pages = {C846-C872},
    # year = {2025},
    # doi = {10.1137/23M1621356},
    # }
    x0pil_range = 1.

    musys_online = False
    sgmsys_online = False
    f_online = True

    num_testpoint = 20000

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        assert dim_x >= 2, "dim_x should be at least 2"

        c_arr = np.random.default_rng(seed=1).normal(size=(dim_x - 1, ))
        c_tensor = torch.from_numpy(c_arr).to(self.t0.device).float()
        if isin_ddp():
            dist.broadcast(c_tensor, src=0)
        self.c = c_tensor
        # print(f'x_test_0:{c_tensor[0]}, rank: {c_tensor.device}')

        # print(f"c_0 = {self.c[0]}")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def laplace_v(self, _t, x):
        cosx = torch.cos(x)
        sinx = torch.sin(x)
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        cosx0 = cosx[..., :-1]
        cosx1 = cosx[..., 1:]
        sinx0 = sinx[..., :-1]
        sinx1 = sinx[..., 1:]

        theta = x0 + cosx1 + x1 * cosx0
        md = x0 * (1 - x1 * sinx0) + x1 * (cosx0 - sinx1)
        ml = torch.cos(theta) * (-x1 * cosx0 - cosx1) - torch.sin(theta) * (
            (1 - x1 * sinx0)**2 + (cosx0 - sinx1)**2)
        lap = -2 * self.dim_x * (self.c * torch.sin(theta)).sum(
            -1, keepdim=True) - 4 * (self.c * torch.cos(theta) * md).sum(
                -1, keepdim=True) + (1 - x.pow(2).sum(-1, keepdim=True)) * (
                    self.c * ml).sum(-1, keepdim=True)
        return lap

    def f(self, _t, x, v):
        v_exact = self.v(_t, x)
        return v - v**3 - self.laplace_v(_t, x) - v_exact + v_exact**3

    def v(self, _t, x):
        cos_x = torch.cos(x)
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        y = self.c * torch.sin(x0 + cos_x[..., 1:] + x1 * cos_x[..., :-1])
        y = y.sum(-1, keepdim=True)
        return self.v_shellfunc(x, y)


class SineGordonBVP(AllenCahnBVP):
    name = 'Sine-Gordon-equation-in-unit-ball'

    # This example is from subsection 5.4 of
    # @article{Hu2025BiasVariance,
    # author = {Hu, Zheyuan and Yang, Zhouhao and Wang, Yezhen and Karniadakis, George E. and Kawaguchi, Kenji},
    # title = {Bias-Variance Trade-Off in Physics-Informed Neural Networks with Randomized Smoothing for High-Dimensional PDEs},
    # journal = {SIAM Journal on Scientific Computing},
    # volume = {47},
    # number = {4},
    # pages = {C846-C872},
    # year = {2025},
    # doi = {10.1137/23M1621356},
    # }

    def f(self, _t, x, v):
        v_exact = self.v(_t, x)
        return torch.sin(v) - self.laplace_v(_t, x) - torch.sin(v_exact)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_evp.py <==
import math

import torch
import torch.distributed as dist

from ex_meta import EVP, diag_curve, e1_curve, isin_ddp


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_online = False
    sgmsys_online = False
    f_online = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    # def set_vnn_forward(self, vnn):

    #     def forward(vnn_inst, t, x):
    #         raw_output = vnn_inst.call(t, x)
    #         # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
    #         output = raw_output
    #         # output = raw_output / (
    #         #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
    #         return output

    #     vnn.forward = types.MethodType(forward, vnn)
    #     return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_online = False
    sgmsys_online = False
    f_online = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    # def set_vnn_forward(self, vnn):
    #     # def forward(vnn_inst, t, x):
    #     #     x = torch.cos(x)
    #     #     output = vnn_inst.call(t, x)
    #     #     output = self.softplus(output)
    #     #     return output

    #     # vnn.forward = types.MethodType(forward, vnn)
    #     return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJBCons0(HJB):
    name = 'HJB_Example0'
    musys_online = True
    sgmsys_online = False
    f_online = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJBCons0a(HJBCons0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJBCons0b(HJBCons0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJBCons0c(HJBCons0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJBCons1(HJBCons0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ConsShiftTarget(HJBCons0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJBCons_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJBCons2(HJBCons0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJBCons2a(HJBCons2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJBCons2b(HJBCons2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJBCons2c(HJBCons2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJBCons1Onep(HJBCons1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJBCons0b1p(HJBCons0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJBCons0c1p(HJBCons0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2b1p(HJBCons2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2c1p(HJBCons2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2bPba(HJBCons2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJBCons2bPbb(HJBCons2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJBCons2bPbc(HJBCons2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJBCons2bPbd(HJBCons2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJBCons2bPbe(HJBCons2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJBCons2bPbf(HJBCons2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJBCons2bPbg(HJBCons2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_hjb_hopfcole.py <==
from decimal import Decimal, getcontext
import torch

from ex_meta import (HJB, LinearPDE, LinearPDEwithConstantCoeff, diag_curve,
                     manifold_curve)


def sqrt2_groups(n: int, k: int):
    """
    This function computes the square root of 2 with sufficient arbitrary precision (using Python's decimal module), slices the first n*k digits after the decimal point into n consecutive, non-overlapping
    groups of length k, and converts each group into a floating-point number of the form 0.<group>.
    The result is returned as a list of floats.
    Parameters
    ----------
    n : int
        Number of groups to extract.
    k : int
        Number of digits per group.
    """

    assert n > 0 and k > 0, "n and k must be positive integers."
    precision = 2 + n * k + 10
    getcontext().prec = precision

    sqrt2 = Decimal(2).sqrt()
    s = str(sqrt2)
    _, decimal_part = s.split('.')
    decimal_digits = decimal_part[:n * k]

    groups = []
    for i in range(n):
        start = i * k
        segment = decimal_digits[start:start + k]
        float_val = float('0.' + segment)
        groups.append(float_val)
    return groups


class HJB0(HJB):
    # The HJB version (with inf H) of
    # \partial_t u(x, t) + 1/2 \Delta u(x, t) - |\nabla_x u(x,t)|^2 = 0

    name = 'HJB0'
    musys_online = True
    sgmsys_online = False
    f_online = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_b = 0.
    coeff_sgm = 1
    c_val = 2**0.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_online is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, _t, x):
        return torch.full_like(x, self.coeff_b)

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def sgm_sys(self, _t, _x, _k, dw):
        return self.coeff_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.coeff_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def g(self, x):
        return 0.5 + 0.5 * (x**2).sum(-1, keepdim=True)

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDEwithConstantCoeff):
            musys_online = False
            sgmsys_online = False
            f_online = False
            nsamp_mc = self.nsamp_mc

            mu_const = self.coeff_b
            sgm_const = self.coeff_sgm

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB0a(HJB0):
    name = 'HJB0a'


class HJB0b(HJB0):
    name = 'HJB0b'

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        c_coeff = sqrt2_groups(dim_x * 2, 3)
        self.c1_coeff = torch.tensor(c_coeff[:dim_x]) + 0.5
        self.c2_coeff = torch.tensor(c_coeff[dim_x:]) + 0.5

    def g(self, x):
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        delta_xx = (self.c1_coeff[1:] * (x1 - x0).pow(2))
        x3 = delta_xx + self.c2_coeff[:-1] * x1.pow(2)
        return 0.5 + 0.5 * x3.sum(-1, keepdim=True)


class HJB1a(HJB):
    name = 'HJB1a'
    musys_online = True
    sgmsys_online = False
    f_online = True
    compute_cost_gap = None

    x0_for_train = {'SN': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_online is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, _t, _x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.coeff_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_online = False
            sgmsys_online = False
            f_online = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def tr_sgm2vxx(lpde_self, t, x, _v, vxx):
                return self.tr_sgm2vxx(t, x, None, vxx)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HJB1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HJB1aBmPil(HJB1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HJB1b(HJB1a):
    coeff_sgm = 0.025


class HJB2(HJB1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw

    def tr_sgm2vxx(self, t, x, _k, vxx):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sgm = self.coeff_sgm * torch.tanh(distance)
        return sgm**2 * torch.einsum('...ii->...', vxx)


class HJB2BmPil(HJB2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HJB2v(HJB2):
    x0_for_train = {'S2': diag_curve}
    num_testpoint = 61
    x0pil_range = 2.
    c_val = 4


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from typing import Sequence, Union

import psutil
import torch
import torch.distributed as dist

from sav_res_via_exmeta import (plot_vtx_1d, res_on_curve_ver2, tensor2ndarray)


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def standard_normal(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    # s_range has no effect on the returned points `x`
    x = torch.randn([num_points, dim_x])
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    return s_coord, x


def cube(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    x = torch.rand([num_points, dim_x]) * (right_end - left_end) + left_end
    return s_coord, x


def unit_ball(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    uniform_radius: bool = True,
):
    # s_range has no effect on the returned points `x`
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)

    x = torch.randn([num_points, dim_x])
    epsilon = torch.finfo(x.dtype).eps * 100
    norms = torch.clamp(torch.norm(x, dim=1), min=epsilon)
    u = torch.rand(num_points)
    if uniform_radius:
        radii = u
    else:
        radii = u**(1.0 / dim_x)
    x = x / norms.unsqueeze(-1)
    x = x * radii.unsqueeze(-1)
    return s_coord, x


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # Determine a safe Monte Carlo chunksize that fits in device memory (avoid OOM).
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def mc_for_v(
    t: torch.Tensor,
    x: torch.Tensor,
    v_term: callable,
    samp_xte_intft: callable,
    use_dist: bool,
    nsamp_mc: int = 10**6,
) -> torch.Tensor:
    # Compute the value function v(t, x) using Monte Carlo simulation.
    # the chunksize is determined adaptively to fit in memory.
    # Note: If use_dist is True, this function will utilize torch.distributed for accelerated computation.
    # Therefore, do not call this function only on a single rank when use_dist is True.

    assert x.ndim >= 2
    assert (t.ndim == 1) or (t.ndim == x.ndim)

    if use_dist is True:
        world_size = dist.get_world_size()
        nsamp_mc = int(nsamp_mc // world_size) + 1
        rank = dist.get_rank()
    else:
        rank = 0

    # nsamp_mc = self.nsamp_mc
    multiplier = (5 * x.shape[-1]) * x[..., 0].numel()
    cum_size = 0
    cum_mean = 0.
    progress = 0.
    print(f"Monte-Carlo for Ref. solution on {x.device}...")
    while cum_size < nsamp_mc:
        try:
            chunksize = get_safe_chunksize(multiplier,
                                           x.dtype,
                                           x.device,
                                           use_percent=0.3)
            chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
            if use_dist is True:
                # Ensure all processes use the minimum chunksize
                chunksize_tensor = torch.tensor(chunksize, device=x.device)
                dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                chunksize = int(chunksize_tensor.item())
            xte_chunk, ift_chunk = samp_xte_intft(
                t,
                x,
                num_mc=chunksize,
            )
            mean_vte = v_term(xte_chunk).mean(0)
            mean_ift = ift_chunk.mean(0)
            new_mean = mean_vte + mean_ift
            cum_size += chunksize
            if use_dist is True:
                dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                new_mean = new_mean / world_size
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

            if (cum_size / nsamp_mc > progress + 0.01) or \
                    (cum_size == nsamp_mc):
                progress = cum_size / nsamp_mc
                if rank == 0:
                    print(
                        f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                    )

        except RuntimeError as err:
            if 'out of memory' in str(err):
                free_cache(x.device)
                chunksize = int(chunksize // 2)
                print(
                    f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                )
                if chunksize == 0:
                    print('Memory Error: Cannot reduce chunksize=0')
                    raise err
            else:
                raise err

    return cum_mean


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'

    # set to True if self.mu_sys/sgm_sys/f do not depend on v (or u for class HJB)
    musys_online = True
    sgmsys_online = True
    f_online = True

    # the nonlinear grad term: coefficient * |v_x|^exponential
    ceoff_vx = 0.
    exponential_vx = 2

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _v):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _v, _dw):
        pass

    @abstractmethod
    def tr_sgm2vxx(self, _t, _x, _v, _vxx):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx) -> callable:
        # return a logging function which will be called during training
        # the logging function should return a dict of log items
        pass

    def produce_results(self,
                        _v_approx,
                        _sav_prefix,
                        ctrfunc_syspath=None) -> None:
        pass

    def gen_pilpath(
        self,
        x0: torch.Tensor,
        te: torch.Tensor,
        num_dt: int,
    ):
        dt = (te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(
        self,
        x0: torch.Tensor,
        te: torch.Tensor,
        num_dt: int,
        v_func,
    ):
        dt = (te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    @abstractmethod
    def v_term(self, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, self.te, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, self.te, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def _plot_vlandscape(self,
                         sav_prefix,
                         ctrfunc_syspath=None,
                         num_scatter_path=24,
                         numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, self.te, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                self.te,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        plot_vtx_1d(self.t0, self.te, self.v, t, xt_path, sav_prefix)

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        args = (v_approx, self.v, self._xcurve_for_res)
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_',
                          type_vappr='scatter',
                          type_vtrue='plot')
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_type2_',
                          type_vappr='plot',
                          type_vtrue='scatter')

        if self.dim_x == 1:
            self._plot_vlandscape(sav_prefix, ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function only on a single rank when self.use_dist is True.

        assert self.musys_online is False
        assert self.sgmsys_online is False
        assert self.f_online is False
        if torch.all(t == self.te):
            return self.v_term(x)
        else:
            return mc_for_v(t, x, self.v_term, self.samp_xte_intft,
                            self.use_dist, self.nsamp_mc)


class LinearPDEwithConstantCoeff(LinearPDE):
    # LinearPDE variant with constant scalar drift (mu_sys = mu_const),
    # constant scalar diffusion (sgm_sys = sgm_const),
    # and zero source term: f ≡ 0.
    # The method self.v in this class is more efficient than that in LinearPDE.

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6

    mu_const = 1.
    sgm_const = 1.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def mu_sys(self, _t, x, _v):
        return torch.full_like(x, self.mu_const)

    def sgm_sys(self, _t, _x, _v, dw):
        return self.sgm_const * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.sgm_const**2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        # num_dt is not used in this function

        dt = (self.te - t)
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + x.shape[:-1] + (self.dim_w, ),
            device=x.device,
        )
        xte = x + self.mu_const * dt + self.sgm_const * dt.pow(0.5) * norm_samp
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)
            dist.broadcast(x0_value, src=0)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class BVP(PDE):
    """
    Boundary Value Problem (BVP) where v(t, x) is zero for x on the boundary of the unit ball.
    The spatial domain is the unit ball in R^d.
    The variable t is included for compatibility with other solvers, but is not used in for BVPs.
    """
    x0_for_train = {'UB': unit_ball}
    # v_shellfunc = lambda x, y: (1 - x.pow(2).sum(-1, keepdim=True)) * y

    num_testpoint = 1000

    def v_shellfunc(self, x, y):
        return (1 - x.pow(2).sum(-1, keepdim=True)) * y

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        # print(f'x_test_0:{x_test[0]}, rank: {x_test.device}')

        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            linf_err = abs_err.max() / vtrue_ontest_linf
            log = {
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
                'rel_linferr': linf_err.item(),
                'l1_vtrue': vtrue_ontest_l1.item(),
                'l2_vtrue': vtrue_ontest_l2.item(),
                'linf_vtrue': vtrue_ontest_linf.item(),
            }
            return log

        return log_func

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        args = (v_approx, self.v, self._xcurve_for_res)
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_',
                          type_vappr='scatter',
                          type_vtrue='plot')
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_type2_',
                          type_vappr='plot',
                          type_vtrue='scatter')


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    x0pil_range = 3.

    musys_online = False
    sgmsys_online = False
    f_online = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_online = False
    sgmsys_online = False
    f_online = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_online = False
    sgmsys_online = False
    f_online = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = self.bar_sgm * x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_online = False
    sgmsys_online = False
    f_online = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_pde_linear.py <==
import torch
import ex_meta
from ex_meta import (LinearPDE, PDEwithVtrue, diag_curve, e1_curve,
                     manifold_curve, mc_for_v)


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = True

    musys_online = False
    sgmsys_online = False
    f_online = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return self.delta * torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5.0


class Shock1c(Shock1b):
    coeff_mu = 4.0


class Shock1d(Shock1b):
    coeff_mu = 3.0


class Shock1e(Shock1b):
    coeff_mu = 2.0


class Shock1f(Shock1b):
    coeff_mu = 1.0


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1aPeak1(Shock1a):
    peak_height = 5
    peak_position = 0.
    peak_scale = 9

    def f(self, t, x, _v):
        return self.peak_height * torch.exp(
            -10 * (t - 1.75).pow(2) - self.peak_scale *
            (x - self.peak_position * self.coeff_mu * 1.75).pow(2)).mean(
                -1, keepdim=True)


class Shock1aPeak2(Shock1aPeak1):
    peak_position = -1


class Shock1bPeak1(Shock1aPeak1):
    coeff_mu = Shock1b.coeff_mu


class Shock1bPeak2(Shock1aPeak2):
    coeff_mu = Shock1b.coeff_mu


class Shock1aHighPeak1(Shock1aPeak1):
    peak_height = 40


class Shock1aHighPeak2(Shock1aPeak2):
    peak_height = 40


class Shock1bHighPeak1(Shock1bPeak1):
    peak_height = 40


class Shock1bHighPeak2(Shock1bPeak2):
    peak_height = 40


class Shock1aPeak3(Shock1a):
    peak_height = 500
    peak_position = -0.5
    peak_scale = 50

    def f(self, t, x, _v):
        f1 = self.peak_height * torch.exp(
            -self.peak_scale * (t - 0.1).pow(2) - self.peak_scale *
            (x - self.peak_position * self.coeff_mu * 1.).pow(2)).mean(
                -1, keepdim=True)
        f2 = -self.peak_height * torch.exp(
            -self.peak_scale * (t - 0.1).pow(2) - self.peak_scale *
            (x + self.peak_position * self.coeff_mu * 1.).pow(2)).mean(
                -1, keepdim=True)
        return f1 + f2


class Shock1bPeak3(Shock1aPeak3):
    coeff_mu = Shock1b.coeff_mu


class Shock1aS2S3(Shock1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}


class Shock1bS2S3(Shock1b):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class BlackScholes(PDEwithVtrue):
    name = 'BlackScholes'
    x0_for_train = {'CUBE': ex_meta.cube}
    x0pil_range = (0.9, 1.1)

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6
    mu_coeff = -1 / 20
    sgm_max = 0.5
    r = 1 / 20
    k = 1.

    def __init__(self, dim_x, te=1., **kwargs) -> None:
        super().__init__(dim_x, te=te, **kwargs)
        self.dim_w = dim_x
        self.sgm_vec = torch.linspace(0.1, self.sgm_max, dim_x)

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def mu_sys(self, _t, x, _v):
        return self.mu_coeff * x

    def sgm_sys(self, _t, x, _v, dw):
        return self.sgm_vec * x * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = self.sgm_vec * x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        payoff = torch.clamp(
            x.max(-1, keepdim=True)[0] - torch.tensor(self.k),
            min=0.,
        )
        return torch.exp(-self.r * self.te) * payoff

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        # num_dt is not used in this function

        dt = (self.te - t)
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + x.shape[:-1] + (self.dim_w, ),
            device=x.device,
        )
        in_exp = self.sgm_vec * norm_samp * dt.pow(0.5) + (
            self.mu_coeff - 0.5 * (self.sgm_vec**2)) * dt
        xte = x * torch.exp(in_exp)
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft

    # def additional_loss(self, t_path, x_path, v_approx):
    #     vappr_path = v_approx(t_path[[-1]], x_path[[-1]])
    #     loss_val = (self.v_term(x_path[[-1]]) - vappr_path).pow(2).mean()
    #     return loss_val

    def v(self, t, x):
        assert self.musys_online is False
        assert self.sgmsys_online is False
        assert self.f_online is False
        if torch.all(t == self.te):
            return self.v_term(x)
        else:
            return mc_for_v(t, x, self.v_term, self.samp_xte_intft,
                            self.use_dist, self.nsamp_mc)


class BlackScholes02(BlackScholes):
    name = 'BlackScholes_02'
    x0pil_range = (0, 2)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

import ex_meta
from ex_meta import PDEwithVtrue
from ex_hjb_hopfcole import HJB0a, HJB0b


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_online = False
    sgmsys_online = True
    f_online = True

    x0_for_train = {'S2': ex_meta.diag_curve}
    x0pil_range = 1.5

    coeff_diffusion = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return (2**0.5 * self.coeff_diffusion) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return self.coeff_diffusion * v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2) * (self.coeff_diffusion * torch.eye(self.dim_x))

    def tr_sgm2vxx(self, t, x, v, vxx):
        return self.coeff_diffusion**2 * v**2 * torch.einsum('...ii->...', vxx)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * self.coeff_diffusion**2 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)

        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion

        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1DiffusionA(QLP1):
    coeff_diffusion = 0.1


class QLP1DiffusionB(QLP1DiffusionA):
    coeff_diffusion = 0.2


class QLP1DiffusionC(QLP1DiffusionA):
    coeff_diffusion = 0.5


class QLP1DiffusionD(QLP1DiffusionA):
    coeff_diffusion = 1.0


class QLP1DiffusionE(QLP1DiffusionA):
    coeff_diffusion = 2.0


class QLP1DiffusionF(QLP1DiffusionA):
    coeff_diffusion = 3.0


class QLP1DiffusionG(QLP1DiffusionA):
    coeff_diffusion = 4.0


class QLP1DiffusionH(QLP1DiffusionA):
    coeff_diffusion = 5.0


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': ex_meta.diag_curve}

    name = 'QLP-2a'
    musys_online = True
    sgmsys_online = True
    f_online = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def tr_sgm2vxx(self, t, x, v, vxx):
        return v**2 * torch.einsum('...ii->...', vxx)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_online = True
    sgmsys_online = True
    f_online = True

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def tr_sgm2vxx(self, _t, x, v, vxx):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sgm = (cosx.unsqueeze(-1) + v * sinx) / self.dim_x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2c(QLP2b):
    """
    Variant of QLP2b where the drift term is 'not' normalized by the dimensionality (scaled by 1 / dim_x).
    """
    name = 'QLP-2c'

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


class QLP_HJB0a(PDEwithVtrue):
    name = 'QLP_Version_of_HJB0a'
    musys_online = False
    sgmsys_online = False
    f_online = False

    x0_for_train = {'SN': ex_meta.standard_normal}
    x0pil_range = 1.

    HjbClass = HJB0a
    exponential_vx = 2
    ceoff_vx = -0.5 * (HjbClass.c_val * HjbClass.coeff_sgm)**exponential_vx

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.hjb_equ = self.HjbClass(dim_x, **kwargs)
        # self.hjb_equ.nsamp_mc = 100  # only for debugging

    def mu_pil(self, t, x):
        return self.hjb_equ.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.hjb_equ.sgm_pil(t, x, dw)

    def mu_sys(self, t, x, _v):
        return self.hjb_equ.b(t, x)

    def sgm_sys(self, t, x, v, dw):
        return self.hjb_equ.sgm_sys(t, x, v, dw)

    def tr_sgm2vxx(self, t, x, v, vxx):
        return self.hjb_equ.tr_sgm2vxx(t, x, v, vxx)

    def v(self, t, x):
        return self.hjb_equ.v(t, x)

    def v_term(self, x):
        return self.hjb_equ.v_term(x)

    def f(self, _t, _x, _v):
        return torch.zeros_like(_x[..., [0]])


class QLP_HJB0b(QLP_HJB0a):
    name = 'QLP_Version_of_HJB0b'
    HjbClass = HJB0b


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/loss_martnet.py <==
# Core components of MartNet
import torch
import torch.distributed as dist

from loss_meta import LossCollection


def rdm_vx_prod(v_func: callable,
                t: torch.Tensor,
                x: torch.Tensor,
                dt: torch.Tensor,
                num_samp=1,
                exponential_vx=2,
                shuffle=False):
    samp_shape = torch.Size((num_samp, exponential_vx) + x.shape)
    samp = torch.normal(mean=0.,
                        std=torch.sqrt(dt),
                        size=(samp_shape.numel(), ),
                        device=x.device)
    # reduce variance by antithetic sampling, inspired by deep shotgun
    # https://link.springer.com/article/10.1007/s10915-025-02983-1
    if shuffle:
        samp = torch.concat([samp, -samp], dim=0)
        samp = samp[torch.randperm(2 * samp_shape.numel())]
        samp = samp.reshape((2 * num_samp, ) + samp_shape[1:])
    else:
        samp = samp.reshape(samp_shape)
        samp = torch.concat([samp, -samp], dim=0)
    vnn_on_samp = v_func(t, x + samp)
    prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
    grad_prod = prod / dt**exponential_vx
    return grad_prod


# def rdm_for_grad(self, xt_pil: torch.Tensor, num_samp=1):
#     xt_pil_cut = xt_pil[:-1]
#     samp_shape = (num_samp, self.problem.exponential_vx) + xt_pil_cut.shape
#     samp = torch.normal(
#         mean=0.,
#         std=torch.sqrt(self.dt),
#         size=samp_shape,
#         device=xt_pil.device,
#     )
#     # reduce variance by antithetic sampling
#     samp = torch.concat([samp, -samp], dim=0)
#     xt_samp = xt_pil_cut + samp
#     vnn_on_samp = self.vnn(self.t_path[:-1], xt_samp)
#     prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
#     grad_prod = prod / self.dt**self.problem.exponential_vx
#     return grad_prod


class DfSocMartNet(LossCollection):
    name = 'Df-SocMartNet'

    # DfSocMartNet is equivalent to random difference method for HJB equations.

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

        self.has_vterm = hasattr(self.problem, 'v_term')
        self._rho_val = None
        self._deltam = None

    def init_train(self):
        self.unn = self.net_dict['unn']
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()
        self.unn.train()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()
        self.unn.eval()

    # def rdm_for_grad(self, xt_pil: torch.Tensor, num_samp=1):
    #     xt_pil_cut = xt_pil[:-1]
    #     samp_shape = (num_samp, self.problem.exponential_vx) + xt_pil_cut.shape
    #     samp = torch.normal(mean=0.,
    #                         std=torch.sqrt(self.dt),
    #                         size=samp_shape,
    #                         device=xt_pil.device)
    #     # reduce variance by antithetic sampling, inspired by deep shotgun
    #     # https://link.springer.com/article/10.1007/s10915-025-02983-1
    #     samp = torch.concat([samp, -samp], dim=0)
    #     xt_samp = xt_pil_cut + samp
    #     vnn_on_samp = self.vnn(self.t_path[:-1], xt_samp)
    #     prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
    #     grad_prod = prod / self.dt**self.problem.exponential_vx
    #     return grad_prod

    def ad_for_grad(self, xt_pil: torch.Tensor):
        # just for debugging

        from torch.func import jacrev, vmap
        xtpil_cut = xt_pil[:-1, ...]
        dx_v = vmap(jacrev(self.vnn, argnums=1), in_dims=0)(
            self.t_path[:-1].repeat((1, xtpil_cut.shape[1], 1)).flatten(0, 1),
            xtpil_cut.flatten(0, 1),
        )
        grad_abs = dx_v.reshape(xtpil_cut.shape[:-1] + (-1, )).abs()
        grad_prod = (grad_abs**self.problem.exponential_vx).sum(-1,
                                                                keepdim=True)
        return grad_prod

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_online is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_online is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        # deltam_vgrad: [time, path, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        if self.problem.ceoff_vx != 0.:
            rdm_vx = rdm_vx_prod(self.vnn,
                                 self.t_path[:-1],
                                 xt_pil[:-1],
                                 self.dt,
                                 num_samp=1,
                                 exponential_vx=self.problem.exponential_vx)
            # rdm_vx = self.rdm_for_grad(xt_pil)
            # ad_vx = self.ad_for_grad(xt_pil)
            deltam_vgrad = deltam_vgrad + self.problem.ceoff_vx * rdm_vx

        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0., device=mart_loss.device)
        else:
            ctr_loss = deltam_ugrad.mean()
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
            # 'pde_loss': 1.0,
            # 'ctr_loss': 1.0,
        }


class SocMartNet(DfSocMartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_online is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_online == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_online is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def init_train(self):
        self.unn = None
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_online is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    # DfQuasiMartNet is equivalent to random difference method for quasi-linear parabolic PDEs.

    def init_train(self):
        self.unn = None
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    # This class remains to be improved.

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/loss_martnet_strf.py <==
import torch
import torch.distributed as dist

from loss_meta import LossCollection
from loss_martnet import rdm_vx_prod


class SocRdmStrForm(LossCollection):
    name = 'RDM-in-Strong-Formulation for HJB PDE'

    def __init__(self,
                 *args,
                 num_rdmsamp: int = 32,
                 antithetic_variable: bool = True,
                 **kwargs):
        super().__init__(*args, **kwargs)
        self.has_vterm = hasattr(self.problem, 'v_term')

        assert num_rdmsamp % 2 == 0, "num_rdmsamp must be even."
        self.num_rdmsamp = num_rdmsamp
        self.antithetic_variable = antithetic_variable

    def init_train(self):
        self.unn = self.net_dict['unn']
        self.vnn = self.net_dict['vnn']
        for net in self.net_dict.values():
            net.train()

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        dwt_shape = torch.Size((int(self.num_rdmsamp // 2), 2) + x.shape[:-1] +
                               (self.problem.dim_w, ))
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=x.device)
        if self.antithetic_variable is True:
            dwt = torch.concat([dwt, -dwt], dim=0)
        x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        # t_next: [time, path, 1]
        # x_next: [samp of rdm, dim of prod, time, path, dim of x]
        # return: [dim of prod, time, path, 1]
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:, :, :-1])
            v_te = self.problem.v_term(x_next[:, :, -1:])
            v_next = torch.cat((v_next0, v_te), dim=2)
        else:
            v_next = self.vnn(t_next, x_next)

        v_next = v_next.mean(0)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xt, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        deltam_detach = deltam.detach()
        if self.use_dist is True:
            dist.all_reduce(deltam_detach)
            deltam_detach = deltam_detach / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (deltam_detach[0] * deltam[1] +
                    deltam_detach[1] * deltam[0]).mean() / 4
        return loss_val

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None

        # deltam_vgrad: [rdm sample, time, path, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=None,
            f_offline=ft_offline,
            compute_ugrad=True,
        )

        if self.problem.ceoff_vx != 0.:
            # ad_vx = self.ad_for_grad(xt_pil)
            args = (self.vnn, self.t_path[:-1], xt_pil[:-1], self.dt)
            kwargs = {
                'num_samp': int(self.num_rdmsamp // 2),
                'exponential_vx': self.problem.exponential_vx
            }
            rdm_vx1 = rdm_vx_prod(*args, **kwargs)
            rdm_vx2 = rdm_vx_prod(*args, **kwargs)
            rdm_vx = torch.stack([rdm_vx1, rdm_vx2], dim=0)
            deltam_vgrad = deltam_vgrad + self.problem.ceoff_vx * rdm_vx

        mart_loss = self.loss_mart(deltam_vgrad)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0., device=mart_loss.device)
        else:
            ctr_loss = deltam_ugrad.mean()
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        return 'no asc loss'

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
        }


class QuasiRdmStrForm(SocRdmStrForm):
    name = 'RDM-in-Strong-Formulation for Quasi-linear PDE'

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        for net in self.net_dict.values():
            net.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad, xtsys_offline, f_offline are not used

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        f_path = self.problem.f(t, xt, vt)

        x_next = self._xt_next(t, xt, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/loss_meta.py <==
# core components for loss functions and training functions
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE, BVP, isin_ddp


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


def make_gpumem_recoder(device_type: str) -> Callable[[], dict]:
    # produce a function "recoder()" that records the peak gpu memory usage,
    # and resets the peak memory stats after recording.

    if device_type == 'cuda':
        gpu_module = torch.cuda
    elif device_type == 'xpu':
        gpu_module = torch.xpu
    else:
        return lambda: {}

    if isin_ddp():

        num_gpus = gpu_module.device_count()
        current_rank = dist.get_rank()
        gpu_module.reset_peak_memory_stats(current_rank)

        def recoder():
            mem_list = [torch.tensor(0.) for _ in range(num_gpus)]
            mem_max = gpu_module.max_memory_allocated(current_rank) / (1024**2)
            mem_max = torch.tensor(mem_max)
            dist.all_gather(mem_list, mem_max)
            mem_dict = {}
            for i in range(num_gpus):
                key = f'peak_memory_{device_type}{i}_MB'
                mem_dict[key] = mem_list[i].cpu().item()
            gpu_module.reset_peak_memory_stats(current_rank)
            return mem_dict
    else:
        gpu_module.reset_peak_memory_stats()

        def recoder():
            mem_dict = {}
            mem_max = gpu_module.max_memory_allocated() / (1024**2)
            mem_dict[f'peak_memory_{device_type}0_MB'] = mem_max
            gpu_module.reset_peak_memory_stats()
            return mem_dict

    return recoder


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, 
    it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


class LossCollection(metaclass=abc.ABCMeta):
    name = 'MetaClassLossCollection'

    def __init__(self,
                 problem: PDE,
                 net_dict: dict[str, nn.Module],
                 num_dt: int = 100,
                 dt=None,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.net_dict = net_dict

        self.num_dt = num_dt
        if dt is not None and (not isinstance(problem, BVP)):
            raise ValueError(
                "The 'dt' argument should only be provided for BVP problems.")

        if not isinstance(problem, BVP):
            te = self.problem.te
        else:
            te = dt
        self.dt = (te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, te, self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.device = self.check_devices()

    def check_devices(self):
        net_devices = [
            net.parameters().__next__().device
            for net in self.net_dict.values()
        ]
        assert all(device == net_devices[0] for device in
                   net_devices), "All networks must be on the same device."
        return net_devices[0]

    def log_func(self) -> dict:
        return {}

    @abstractmethod
    def init_train(self) -> None:
        pass

    def finalize_train(self) -> None:
        for net in self.net_dict.values():
            net.eval()

    def init_desc(self) -> None:
        pass

    def init_asc(self) -> None:
        pass

    @abstractmethod
    def loss_desc(self,
                  xt_pil,
                  xtsys_offline=None,
                  ft_offline=None) -> torch.Tensor:
        pass

    @abstractmethod
    def loss_asc(self,
                 xt_pil,
                 xtsys_offline=None,
                 ft_offline=None) -> Union[torch.Tensor, str]:
        # If there is no asc loss, return 'no asc loss'
        pass


def train(
    loss_collection: LossCollection,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Union[Optimizer, Sequence[Optimizer]],
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    if isinstance(optim_asc, Optimizer):
        optim_asc = (optim_asc, )

    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    hist_dict = {}

    # Ensure that the batch size is even for unbiased gradient estimation
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    loss_collection.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    mem_recoder = make_gpumem_recoder(loss_collection.device.type)
    scaler = GradScaler(device=loss_collection.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        loss_collection.init_desc()
        for _ in range(step_desc):
            loss_desc = loss_collection.loss_desc(xt_pil,
                                                  xtsys_offline=xtsys_offline,
                                                  ft_offline=ft_offline)

            # if hasattr(loss_collection.problem, 'additional_loss'):
            #     loss_desc = loss_desc + self.problem.additional_loss(
            #         self.t_path, xt_pil, self.vnn)

            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )

            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        loss_collection.init_asc()
        for _ in range(step_asc):
            loss_asc = loss_collection.loss_asc(xt_pil,
                                                xtsys_offline=xtsys_offline,
                                                ft_offline=ft_offline)
            if loss_asc == 'no asc loss':
                continue
            else:
                loss_asc.backward()
                for opt in optim_asc:
                    opt.step()
                    opt.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        newlog_dict = {}
        with torch.no_grad():
            newlog_dict = log_func(it, loss_collection.t_path,
                                   xt_pil) 
        newlog_dict.update(loss_collection.log_func())  
        
        # newlog_dict = {k: 1.0 for k, v in newlog_dict.items()}
        
        mem_dict = mem_recoder()
        new_histkeys = ['it', 'rt'] + list(newlog_dict.keys()) + list(
            mem_dict.keys())
        new_histvals = [it, rt] + list(newlog_dict.values()) + list(
            mem_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            mem_peak = mem_dict.get(
                f'peak_memory_{loss_collection.device.type}{loss_collection.rank}_MB',
                float('nan'))
            pr_str = f"rank: {loss_collection.rank}, peak_gpu_memory: {mem_peak:.5g}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    loss_collection.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/loss_pinn.py <==
import torch
from torch.func import grad_and_value, jacrev
from loss_meta import LossCollection
from ex_meta import isin_ddp


def dt_dx_dxx_single(func, t, x):
    # t shape: [1]
    # x shape: [dim_x]
    # func: (t, x) -> y, y shape: []
    # output: (\partial_t, \partial_x, \partial_xx) func(t, x), with shape [], [dim_x], [dim_x, dim_x]

    def wrap_func(_t, _x):
        y = func(_t, _x).squeeze()
        return y, y

    func_dy_y = grad_and_value(wrap_func, argnums=(0, 1), has_aux=True)

    def wrap_dy_y(_t, _x):
        (dydt, dydx), (y, _) = func_dy_y(_t, _x)
        return dydx, (y, dydt, dydx)

    func_ddy_y = jacrev(wrap_dy_y, argnums=1, has_aux=True)
    dydxx, (y, dydt, dydx) = func_ddy_y(t, x)
    return y, dydt, dydx, dydxx


def dt_dx_dxx(func, t, x):
    # t shape: [some batch dims, 1]
    # x shape: [some batch dims, dim_x]
    # func: (t, x) -> y, y shape: [some batch dims, 1]
    # output: y, dydt, dydx, dydxx with shape [some batch dims, 1], [some batch dims, 1, dim_x], [some batch dims, 1, dim_x, dim_x]

    req_grad_t = t.requires_grad
    req_grad_x = x.requires_grad
    t.requires_grad_(True)
    x.requires_grad_(True)

    dim_x = x.shape[-1]
    batch_shape = t.shape[:-1]
    t_flat = t.reshape(-1, 1)
    x_flat = x.reshape(-1, dim_x)

    y, dydt, dydx, dydxx = torch.vmap(
        dt_dx_dxx_single,
        in_dims=(None, 0, 0),
        out_dims=0,
    )(func, t_flat, x_flat)
    y = y.reshape(batch_shape + (1, ))
    dydt = dydt.reshape(batch_shape + (1, ))
    dydx = dydx.reshape(batch_shape + (1, dim_x))
    dydxx = dydxx.reshape(batch_shape + (1, dim_x, dim_x))

    t.requires_grad_(req_grad_t)
    x.requires_grad_(req_grad_x)
    return y, dydt, dydx, dydxx


class QuasiPinn(LossCollection):
    name = 'PINN-for-Quasi-Linear-PDE'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert isin_ddp() is False, f"{self} does not support DDP currently."

    def log_func(self):
        return {'pde_loss': self._pde_loss}

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        self.unn = None
        for net in self.net_dict.values():
            net.train()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        t_expand = self.t_path.expand_as(xt_pil[..., :1])
        t, x = t_expand[:-1].detach(), xt_pil[:-1].detach()
        t_term = t_expand[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        v, dvdt, dvdx, dvdxx = dt_dx_dxx(self.vnn, t, x)
        drift = torch.einsum(
            '...i, ...ji->...j',
            self.problem.mu_sys(t, x, v),
            dvdx,
        )
        sgm2dydxx = self.problem.tr_sgm2vxx(t, x, v, dvdxx)
        dv = dvdt + drift + 0.5 * sgm2dydxx

        if self.problem.ceoff_vx != 0.:
            dv = dv + self.problem.ceoff_vx * (dvdx.pow(
                self.problem.exponential_vx)).sum(-1)

        f = self.problem.f(t, x, v)
        loss_pde = (dv + f).pow(2).mean()
        if hasattr(self.problem, 'v_term'):
            loss_pde = loss_pde + (self.problem.v_term(x_term) -
                                   self.vnn(t_term, x_term)).pow(2).mean()

        # ========== log ==========
        self._pde_loss = loss_pde.detach().abs().item()
        return loss_pde

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        return 'no asc loss'


class SocPinn(QuasiPinn):
    name = 'PINN-for-HJB'

    def log_func(self):
        return {
            'pde_loss': self._pde_loss,
            'ctr_loss': self._ctr_loss,
        }

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        self.unn = self.net_dict['unn']
        for net in self.net_dict.values():
            net.train()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        t, x = self.t_path[:-1].detach(), xt_pil[:-1].detach()
        t_term = self.t_path[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        t_expand = self.t_path.expand_as(xt_pil[..., :1])
        t, x = t_expand[:-1].detach(), xt_pil[:-1].detach()
        t_term = t_expand[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        u = self.unn(t, x)
        mu = self.problem.mu_sys(t, x, u)
        _, dvdt, dvdx, dvdxx = dt_dx_dxx(self.vnn, t, x)
        drift = torch.einsum('...i, ...ji->...j', mu.detach(), dvdx)
        sgm2dydxx = self.problem.tr_sgm2vxx(t, x, u.detach(), dvdxx)
        dv = dvdt + drift + 0.5 * sgm2dydxx

        if self.problem.ceoff_vx != 0.:
            dv = dv + self.problem.ceoff_vx * (dvdx.pow(
                self.problem.exponential_vx)).sum(-1)

        f = self.problem.f(t, x, u)
        loss_pde = (dv + f.detach()).pow(2).mean()
        loss_pde = loss_pde + (self.problem.v_term(x_term) -
                               self.vnn(t_term, x_term)).pow(2).mean()

        cost = torch.einsum('...i, ...ji->...j', mu, dvdx.detach())
        cost = cost + 0.5 * self.problem.tr_sgm2vxx(t, x, u, dvdxx.detach())
        ctr_loss = (cost + f).mean()
        loss_tot = loss_pde + ctr_loss
        # ========== log ==========
        self._pde_loss = loss_pde.detach().abs().item()
        self._ctr_loss = ctr_loss.detach().item()

        return loss_tot


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter

from ex_meta import isin_ddp


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def call(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

        def forward(self, t, x):
            return self.call(t, x)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def call(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

        def forward(self, t, x):
            return self.call(t, x)

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool = False,
    batch_norm: bool = False,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if batch_norm is True:
                layers.append(nn.BatchNorm1d(xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    nn_seq = nn.Sequential(*layers)
    if isin_ddp() and batch_norm:
        nn_seq = nn.SyncBatchNorm.convert_sync_batchnorm(nn_seq)
        # print("Using SyncBatchNorm in DDP.")

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 batch_norm=False,
                 scale_ub=1.0,
                 scale_lb=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
            batch_norm=batch_norm,
        )

        if (scale_ub != 1.0) or (scale_lb != 1.0):
            w = torch.linspace(scale_lb, scale_ub, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        
        if x.ndim > 1:
            # flatten for the using of BatchNorm1d
            batch_dim = x.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            batch_dim = ()
            flat_x = x
        y = self.xlayer(flat_x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(flat_x, y)
        if x.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        if tx.ndim > 1:
            # flatten for the using of BatchNorm1d
            flat_tx = tx.flatten(end_dim=-2)
            batch_dim = tx.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            flat_tx = tx
            batch_dim = ()
            flat_x = x
        ltx = self.hidden_layers(flat_tx)
        y = self.shell_func(flat_x, self.scale_layer(ltx))
        if tx.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from sav_res_via_runtask import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/runtask.py <==
# The core function of this script is run_task.
import ast
import math
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Iterable, Optional

import matplotlib
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import loss_martnet
import loss_martnet_strf
import loss_pinn
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import BVP, HJB, PDE, PDEwithVtrue
from loss_meta import LossCollection, train
from networks import (DNNtx, DNNx, EigenFuncValue, make_multi_scale_net,
                      make_var_scale_net)
from sampling import PathSampler
from sav_res_via_runtask import (plot_hist_summary, plot_path_summary,
                                 save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names are unique across the modules listed in EXAMPLE_MODULES.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)

LOSS_MODULES = (
    loss_martnet,
    loss_pinn,
    loss_martnet_strf,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def collect_classes(modules: Iterable) -> Dict['str', type]:
    """Collects and returns all custom classes from the modules in 'modules' while ensuring no name conflicts."""

    class_to_modules = {}
    class_registry = {}

    for module in modules:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        mod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {mod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = collect_classes(EXAMPLE_MODULES)[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_network_settings(config, example: PDE, use_dist=False, rank=0):
    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    settings = {
        'example': example,
        'nets': {
            'vnn': vnn
        },
        'optim_desc': [optim_v],
        'schs': [sch_v]
    }
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        settings['nets'].update({'unn': unn})
        settings['optim_desc'].append(optim_u)
        settings['schs'].append(sch_u)
        settings['method'] = config.get('Example', 'method_soc')
    elif isinstance(example, EVP):
        optim_lamb, sch_lamb = parse_lamb(
            config,
            vnn.module.eigenval_parameters(),
        )
        settings['method'] = config.get('Example', 'method_evp')
        settings['optim_desc'].append(optim_lamb)
        settings['schs'].append(sch_lamb)
    else:
        settings['method'] = config.get('Example', 'method_pde')

    if settings['method'] not in ('SocPinn', 'SocRdmStrForm', 'QuasiPinn',
                                  'QuasiRdmStrForm'):
        rhonn, optim_rho, sch_rho = parse_rho(config,
                                              example,
                                              use_dist=use_dist,
                                              rank=rank)
        settings['nets'].update({'rhonn': rhonn})
        settings['schs'].append(sch_rho)
        settings['optim_asc'] = (optim_rho, )
    else:
        settings['optim_asc'] = ()
    return settings


def parse_log_func(config, settings, use_dist=False) -> callable:
    example = settings['example']
    if isinstance(example, HJB):
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))
        log_func = example.produce_logfunc(
            settings['nets']['vnn'],
            settings['nets']['unn'],
            num_cost_path=num_cost_path,
        )
    else:
        log_func = example.produce_logfunc(settings['nets']['vnn'])
    return log_func


def parse_loss_clt(config, settings, use_dist=False, rank=0) -> LossCollection:
    ClassLossClt = collect_classes(LOSS_MODULES)[settings['method']]
    kwargs = {
        'use_dist': use_dist,
        'rank': rank,
    }
    if isinstance(settings['example'], BVP):
        kwargs['num_dt'] = 1
        kwargs['dt'] = eval(config.get('BVP', 'dt'))
    else:
        kwargs['num_dt'] = config.getint('Training', 'num_dt')
    if settings['method'] in ('SocRdmStrForm', 'QuasiRdmStrForm'):
        kwargs['num_rdmsamp'] = config.getint('RdmStrForm', 'num_rdmsamp')
        kwargs['antithetic_variable'] = config.getboolean(
            'RdmStrForm', 'antithetic_variable')

    loss_clt = ClassLossClt(settings['example'], settings['nets'], **kwargs)

    return loss_clt


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    if isinstance(example, BVP):
        num_dt = 1
        dt = eval(config.get('BVP', 'dt'))
    else:
        num_dt = config.getint('Training', 'num_dt')
        dt = None

    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               dt=dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank),
                  device_ids=[rank],
                  broadcast_buffers=not batch_norm)

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            return EigenFuncValue(num_units,
                                  init_lamb=pde.lamb_init,
                                  fourier_frequency=pde.fourier_frequency,
                                  **kwargs_dnn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    elif isinstance(pde, BVP):
        vnn_generator = lambda: DNNx(
            num_units, shell_func=pde.v_shellfunc, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank),
                  device_ids=[rank],
                  broadcast_buffers=not batch_norm)

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_ub_rho = config.getfloat('Network', 'scale_ub_rho')
    scale_lb_rho = config.getfloat('Network', 'scale_lb_rho')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
        'batch_norm': batch_norm,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_ub=scale_ub_rho,
                                  scale_lb=scale_lb_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank),
                    device_ids=[rank],
                    broadcast_buffers=not batch_norm)

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    nw_settings = parse_network_settings(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    log_func = parse_log_func(config, nw_settings, use_dist=use_dist)
    loss_clt = parse_loss_clt(config,
                              nw_settings,
                              use_dist=use_dist,
                              rank=rank)

    # loss_clt, optim_desc, optim_asc, kwarg_train =

    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = loss_clt.net_dict['unn'] if isinstance(
            example, HJB) else loss_clt.net_dict['vnn']
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train(
        loss_clt,
        pathsamp_func,
        nw_settings['optim_desc'],
        nw_settings['optim_asc'],
        schs=nw_settings['schs'],
        batsize=batsize,
        ip_time_gap=ip_time_gap,
        log_func=log_func,
        max_iter=config.getint('Training', 'max_iter'),
        step_desc=config.getint('Training', 'inner_step_descend'),
        step_asc=config.getint('Training', 'inner_step_ascend'),
        enable_scaler=config.getboolean('Environment', 'enable_scaler'),
    )
    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(loss_clt.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(loss_clt.vnn,
                                            ctrfunc_syspath=ctr_func)
        if (rank == 0) or (use_dist is False):
            Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
            pd.DataFrame(hist_dict).to_csv(f'{sav_path}log.csv', index=False)
            # ****** Disabled for memory leak issue ********#
            # save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean(
        'Example',
        'save_result_for_every_repeat_time',
    )
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        torch.xpu.empty_cache()
        torch.cuda.empty_cache()
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            # if rep_time > 1:
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)
            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        dist.barrier()
        dist.destroy_process_group()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        # if rep_time > 1:
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    matplotlib.use('Agg')
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    # torch.autograd.set_detect_anomaly(True)
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/sampling.py <==
import torch

from ex_meta import PDE, BVP
from loss_meta import make_rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 dt: float = None,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.num_dt = num_dt
        if dt is not None and (not isinstance(pde, BVP)):
            raise ValueError(
                "The 'dt' argument should only be provided for BVP problems.")

        if not isinstance(pde, BVP):
            te = pde.te
        else:
            te = dt
        self.te = te
        self.dt = (te - pde.t0) / num_dt
        t_path = torch.linspace(pde.t0, te, self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.te, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.te, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_online is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_online is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_online is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/sav_res_via_exmeta.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist


def is_save_res():
    # determine whether to save results in the current process
    if dist.is_available() and dist.is_initialized():
        is_save = (dist.get_rank() == 0)
    else:
        is_save = True
    return is_save


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def save_res_oncurve(sav_prefix, curve_name, s, vtrue_x0s, vapprox_x0s):
    res_header = []
    res_col = []
    for (cname, si, vtrue, vappr) in \
            zip(curve_name, s, vtrue_x0s, vapprox_x0s):
        res_header.extend(
            [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
        res_col.extend(
            [tensor2ndarray(si),
             vtrue.squeeze(-1),
             vappr.squeeze(-1)])
    res_arr = np.stack(res_col, axis=1)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    np.savetxt(sav_prefix + 'res_on_line.csv',
               res_arr,
               delimiter=',',
               header=','.join(res_header))


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def res_on_curve(t,
                 vappr_func,
                 vtrue_func,
                 s,
                 x_s,
                 curve_name,
                 sav_prefix,
                 y_min=None,
                 y_max=None):
    assert len(s) == len(x_s)
    assert len(x_s) == len(curve_name)
    if type(t) is float:
        t_uns = torch.tensor(t).unsqueeze(-1)
    else:
        t_uns = t.unsqueeze(-1)
    vtrue_xs = [tensor2ndarray(vtrue_func(t_uns, x)) for x in x_s]
    vapprox_xs = [tensor2ndarray(vappr_func(t_uns, x)) for x in x_s]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([vtrue_xs, vapprox_xs])
        v_min = np.nanmin([vtrue_xs, vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    if is_save_res():
        save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs, vapprox_xs)
        for i in range(len(s)):
            plot_on_curve(s[i].cpu().numpy(),
                          vtrue_xs[i],
                          vapprox_xs[i],
                          sav_prefix + curve_name[i] + '.pdf',
                          ylim=(y_min, y_max))


def res_on_curve_ver2(vappr_func,
                      vtrue_func,
                      xcurve_gen,
                      sav_prefix,
                      t=0.,
                      y_min=None,
                      y_max=None,
                      type_vappr='plot',
                      type_vtrue='scatter'):
    assert type_vappr in ('plot', 'scatter')
    assert type_vtrue in ('plot', 'scatter')

    if type(t) is float:
        t_uns = torch.tensor(t).unsqueeze(-1)
    else:
        t_uns = t.unsqueeze(-1)
    curve_name, s_true, xs_true = xcurve_gen(num_points=51)
    num_pts = 1001 if type_vappr == 'plot' else 51
    _, s_appr, xs_appr = xcurve_gen(num_points=num_pts)

    s_true = [tensor2ndarray(s) for s in s_true]
    s_appr = [tensor2ndarray(s) for s in s_appr]
    vtrue_xs = [tensor2ndarray(vtrue_func(t_uns, x)) for x in xs_true]
    vapprox_xs = [tensor2ndarray(vappr_func(t_uns, x)) for x in xs_appr]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([np.nanmax(v) for v in vtrue_xs + vapprox_xs])
        v_min = np.nanmin([np.nanmin(v) for v in vtrue_xs + vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    res_header = []
    res_col = []
    for (cname, strue, vtrue, sappr, vappr) in \
            zip(curve_name, s_true, vtrue_xs, s_appr, vapprox_xs):
        res_header.extend([
            f's_of_{cname}_for_vtrue',
            f'vtrue_{cname}',
            f's_of_{cname}_for_vappr',
            f'vappr_{cname}',
        ])
        res_col.extend([strue, vtrue.squeeze(-1), sappr, vappr.squeeze(-1)])

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(res_col).transpose().to_csv(sav_prefix + 'data.csv',
                                                 index=False,
                                                 header=res_header)
        for strue, vtrue, sappr, vappr, cname in zip(
                s_true,
                vtrue_xs,
                s_appr,
                vapprox_xs,
                curve_name,
        ):
            if type_vappr == 'plot':
                plt.plot(sappr, vappr, label='Predicted', color='blue')
            else:
                plt.scatter(sappr, vappr, label='Predicted', color='red')
            if type_vtrue == 'plot':
                plt.plot(strue, vtrue, label='True', color='blue')
            else:
                plt.scatter(strue, vtrue, label='True', color='red')
            plt.ylim(y_min, y_max)
            plt.legend()
            Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def plot_vtx_1d(t0, te, v_func, t_scatter, x_scatter, sav_prefix):
    x_lim0 = torch.min(x_scatter)
    x_lim1 = torch.max(x_scatter)
    x_contourf = torch.linspace(x_lim0, x_lim1, 40)
    t_contourf = torch.linspace(t0, te, 50)
    v_val = torch.stack([
        v_func(t.unsqueeze(-1), x_contourf.unsqueeze(-1)) for t in t_contourf
    ])
    v_contourf = v_val.squeeze(-1).transpose(1, 0)
    tcont_np = tensor2ndarray(t_contourf)
    xcont_np = tensor2ndarray(x_contourf)
    vcont_np = tensor2ndarray(v_contourf)
    tscat_np = tensor2ndarray(t_scatter.squeeze())
    xscat_np = tensor2ndarray(x_scatter[..., 0])

    plt.figure(figsize=(5, 3))
    plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
    cbar = plt.colorbar()
    cbar.set_label("$v(t, x)$")
    plt.plot(
        tscat_np,
        xscat_np,
        marker='o',
        markersize=5,
        color='white',
        markeredgecolor='black',
        linestyle='none',
        alpha=0.6,
        label=r'Samples of $X_t$',
    )
    plt.ylabel(r'$x$')
    plt.xlabel(r'$t$')
    xlim0 = float(t0) - 0.025 * float(te - t0)
    xlim1 = float(te) + 0.025 * float(te - t0)
    plt.xlim(xlim0, xlim1)
    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}v2dplot.pdf')
    plt.close()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/sav_res_via_runtask.py <==
from itertools import cycle
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False,
              figsize=None):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)  # affects mem. leak
    plt.xlabel(xlabel)  # affects mem. leak
    plt.ylabel(ylabel)  # affects mem. leak
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(x_arr,
                             ylow_arr,
                             yup_arr,
                             facecolor=color,
                             alpha=0.5 * alpha)
    plt.ylim(ylim0, ylim1)  # affects mem. leak
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    # save and load to avoid memory leak
    pd.DataFrame(hist_dict).to_csv(f'{sav_prefix}log.csv', index=False)
    hist_df = pd.read_csv(f'{sav_prefix}log.csv')
    it_arr = np.array(hist_df['it'])

    if 'pde_loss' in hist_df:
        plot_hist(
            sav_prefix + 'pde_loss_hist.pdf',
            (it_arr, ),
            (hist_df['pde_loss'], ),
        )

    if 'ctr_loss' in hist_df:
        g1_hist = hist_df['ctr_loss'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(g1_hist)
        plot_hist(sav_prefix + 'ctr_loss.pdf', (it_arr, ), (g1_hist, ),
                  yscal='linear',
                  ylim0=ylim0,
                  ylim1=ylim1)

    if ("cost" in hist_df) and ("vtrue_on_x0cost" in hist_df):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_df) and ("rel_linferr" in hist_df):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_df:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_df:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)

    if 'pde_loss' in hist_df.columns:
        plot_hist(sav_name + 'summary_pdeloss.pdf', (it_arr, ),
                  (hist_df['pde_loss', 'mean'], ),
                  std_arr_list=(hist_df['pde_loss', 'std'], ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if 'ctr_loss' in hist_df.columns:
        ctr_loss = hist_df['ctr_loss', 'mean'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(ctr_loss)
        plot_hist(sav_name + 'summary_ctrloss.pdf', (it_arr, ), (ctr_loss, ),
                  std_arr_list=(hist_df['ctr_loss', 'std'], ),
                  lable_list=None,
                  yscal='linear',
                  alpha=1.0,
                  two_side_std=False,
                  ylim0=ylim0,
                  ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    # record_l2err = ('rel_l2err', 'mean') in hist_df.columns \
    #     and ('rel_l2err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns

    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    # if record_l2err:
    #     mean_l2err = hist_df['rel_l2err', 'mean'].to_numpy()
    #     std_l2err = hist_df['rel_l2err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/srun_gpu1.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=1
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Strong-From-DRDM---m378/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x, _rs):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def fix_lrfunc(_dim_x):
    return 1e-3, 1e-3, 1e-3


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x
    elif dim_x <= 1000:
        wid = 2 * dim_x
    else:
        wid = dim_x
    wid = max(wid, 100)
    return wid


def set_method(config, meth):

    if meth == 'MartNet':
        method_pde = 'QuasiMartNet'
        method_soc = 'SocMartNet'
    elif meth == 'DfMartNet':
        method_pde = 'DfQuasiMartNet'
        method_soc = 'DfSocMartNet'
    elif meth == 'RdmStrForm':
        method_pde = 'QuasiRdmStrForm'
        method_soc = 'SocRdmStrForm'
    elif meth == 'Pinn':
        method_pde = 'QuasiPinn'
        method_soc = 'SocPinn'
    else:
        raise ValueError(f'Unknown method {meth}.')

    config.set('Example', 'method_pde', method_pde)
    config.set('Example', 'method_soc', method_soc)
    return config


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    meth_list,
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    scale_ub_rho=10.,
    use_varscale=False,
    optimizer='Adam',
    num_rdmsamp_list=None,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for meth, rs, dimx, exmaple, num_dt in product(
            meth_list,
            num_rdmsamp_list,
            dimx_list,
            example_list,
            numdt_list,
    ):

        bsz = batsize_func(dimx, rs)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))

        config = set_method(config, meth)
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        config.set('Network', 'scale_ub_rho', str(scale_ub_rho))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        config.set('Optimizer', 'optimizer_u', optimizer)
        config.set('Optimizer', 'optimizer_v', optimizer)
        config.set('Optimizer', 'optimizer_lamb', optimizer)
        config.set('Optimizer', 'optimizer_rho', optimizer)

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        if rs is not None:
            config.set('RdmStrForm', 'num_rdmsamp', str(rs))

        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{meth}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}_BZ{bsz}'
        if meth == 'RdmStrForm':
            sav_name = f'{sav_name}_RS{rs}'

        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda d: 5000 if d <= 10000 else 12000
    # maxit_func = maxit_default
    # width_func = lambda d: int(d // 100) + 100
    width_func = lambda _d: 128
    # width_func = default_width
    width_rho = 128
    # num_hidd = 6
    # lr0_func = default_lr0func
    # lr0_func = small_lrfunc
    lr0_func = lambda _d: (1e-3, 1e-3, 1e-3)

    rate_lr0_lrend = 1e-3
    num_rdmsamp_list = [8, 32, 128]
    # num_rdmsamp_list = [128]
    
    # batsize_func = batsize_default
    # batsize_func = lambda _d, rs: int(512 // rs)
    batsize_func = lambda _d, _rs: 100
    # eposize_func = eposize_default

    num_hidd = 4
    # lr0_func = fix_lrfunc
    eposize_func = lambda _d: 1000

    syspath_as_pilpath = True
    enable_autocast = False
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 100.

    meth_list = ['DfMartNet']
    # 'Pinn', 'MartNet', 'DfMartNet', 'RdmStrForm'

    optimizer = 'Adam'
    # optimizer = 'RMSprop'
    repeat_time = 5
    dimx_list = [100, 1000, 5000, 10000, 100000]
    # dimx_list = [100000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'Shock1a',
        # 'Shock1b',
        # 'Shock1b',
        # 'Shock1c',
        # 'Shock1d',
        # 'Shock1e',
        # 'Shock1f',
        # 'BlackScholes',
        # 'BlackScholes02',
        # 'QLP_HJB0a',
        # 'QLP_HJB0b',
        # 'HJB2v',
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1aBmPil',
        # 'Shock1bBmPil',
        # 'HJB1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1DiffusionA',
        # 'QLP1DiffusionB',
        # 'QLP1DiffusionC',
        # 'QLP1DiffusionD',
        # 'QLP1DiffusionE',
        # 'QLP1DiffusionF',
        # 'QLP1DiffusionG',
        # 'QLP1DiffusionH',
        'AllenCahnBVP',
        'SineGordonBVP',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        meth_list,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
        num_rdmsamp_list=num_rdmsamp_list,
    )


if __name__ == "__main__":
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_bvp.py <==
import math
import warnings

import torch
import torch.distributed as dist
import numpy as np
from ex_meta import PDEwithVtrue, diag_curve, e1_curve, BVP, isin_ddp


def absorbing_path(x_start, te, num_dt, next_xt: callable):
    ''' 
    生成带吸收壁的随机过程路径，吸收壁位于单位球面上
    '''

    # 计算最大步数
    num_tn = num_dt + 1
    dt = te / (num_tn - 1)

    num_path = x_start.shape[0]
    dim_x = x_start.shape[-1]
    device = x_start.device

    # 初始化路径数组 (M, max_steps, d)
    xt = torch.zeros((num_path, num_tn, dim_x), device=device)
    active = torch.ones(num_path, dtype=torch.bool, device=device)  # 标记活跃路径
    abs_times = torch.full((num_path, ), float('nan'), device=device)  # 吸收时间
    abs_points = torch.zeros((num_path, dim_x), device=device)  # 吸收位置

    # 设置起点
    xt[:, 0, :] = x_start

    # 初始范数检查
    norms = torch.norm(x_start, dim=1)
    abs_at_start = torch.isclose(norms,
                                 torch.tensor(1.0, device=device),
                                 atol=1e-6)
    active[abs_at_start] = False
    abs_times[abs_at_start] = 0.0
    abs_points[abs_at_start] = x_start[abs_at_start]

    # 生成增量 (M, max_steps-1, d)
    dwt = torch.normal(0,
                       math.sqrt(dt),
                       size=(num_path, num_tn - 1, dim_x),
                       device=device)

    # 模拟过程
    for step in range(1, num_tn):
        if not torch.any(active):
            break

        # 只更新活跃路径
        act_mask = active
        xt_act = xt[act_mask, step - 1, :]
        dwt_act = dwt[act_mask, step - 1, :]
        xt[act_mask, step, :] = next_xt(step * dt, xt_act, dt, dwt_act)

        # 计算范数
        norms = torch.norm(xt[act_mask, step, :], dim=1)

        # 检查是否接触吸收壁
        hit_boundary = norms >= 1.0

        # 处理被吸收的路径
        if torch.any(hit_boundary):
            # 找到被吸收的路径索引
            abs_mask = act_mask.clone()
            abs_mask[act_mask] = hit_boundary

            # 记录吸收时间和位置
            abs_times[abs_mask] = step * dt
            abs_points[abs_mask] = xt[abs_mask, step, :]

            # 归一化到球面上（精确吸收点）
            for i in torch.where(abs_mask)[0]:
                abs_points[i] /= torch.norm(abs_points[i])
                xt[i, step, :] = abs_points[i]  # 确保在球面上

            # 标记为不活跃
            active[abs_mask] = False

    # 构建路径列表并截断
    xt_list = []
    for i in range(num_path):
        # 确定有效路径长度
        if not torch.isnan(abs_times[i]):
            last_step = int(abs_times[i] / dt) + 1
        else:
            last_step = num_tn

        # 截断路径
        xt_list.append(xt[i, :last_step, :].clone())

    return xt_list, abs_times, abs_points


class PBE1(PDEwithVtrue):

    name = 'PBE1'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}
    x0pil_range = 1.

    musys_online = False
    sgmsys_online = False
    f_online = True

    w = 2.
    rad = 1.

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 3.

    def make_nextxt_func(self, v_func=None):
        if v_func is None:

            def nextxt_func(t, x, dt, dwt):
                mu_t = self.mu_pil(t, x)
                sgm_dwt = self.sgm_pil(t, x, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next
        else:

            def nextxt_func(t, x, dt, dwt):
                vtx = v_func(t, x)
                mu_t = self.mu_sys(t, x, vtx)
                sgm_dwt = self.sgm_sys(t, x, vtx, dwt)
                xt_next = x + mu_t * dt + sgm_dwt
                return xt_next

        return nextxt_func

    def gen_x0x1(self, x0: torch.Tensor, num_dt: int, v_func):
        # The generated path will be of shape (2, num_path, dim_x)
        # where the first element is x0 and the second is x0 + mu dt + sigma dwt.

        nextxt_func = self.make_nextxt_func(v_func)
        xt_list, _, _ = absorbing_path(x0, self.te, num_dt, nextxt_func)

        x_indom = torch.concat(xt_list, dim=0)
        dt = (self.te - self.t0) / num_dt
        dwt = torch.normal(0,
                           dt**(0.5),
                           size=(x_indom.shape[0], self.dim_w),
                           device=x_indom.device)
        x_next = nextxt_func(None, x_indom, dt, dwt)
        x_path = torch.stack([x_indom, x_next], dim=0)

        if v_func is None:
            v_path = None
        else:
            v_path = v_func(None, x_path)

        return x_path, v_path

    def gen_syspath(self, x0: torch.Tensor, num_dt: int, v_func):
        return self.gen_x0x1(x0, num_dt, v_func)

    def gen_pilpath(self, x0: torch.Tensor, num_dt: int):
        return self.gen_x0x1(x0, self.te, num_dt, None)[0]

    def path_projto_boundary(self, x_path):
        x_next = x_path[-1]
        xnext_norm = x_next.norm(dim=-1, keepdim=True)
        x_outball = (xnext_norm > self.rad).squeeze(-1)
        if x_outball.any():
            x_proj_ball = x_next[x_outball] / xnext_norm[x_outball] * self.rad
        else:
            x_proj_ball = None
            warnings.warn("No points projected to boundary", UserWarning)
        return x_proj_ball

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, v):
        v_true = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = torch.sinh(v) - torch.sinh(v_true)
        cos_wx = torch.cos(self.w * x).sum(dim=-1, keepdim=True)
        fval = fval + self.w**2 * cos_wx
        return fval

    def v(self, _t, x):
        return torch.cos(self.w * x).sum(dim=-1, keepdim=True)

    def additional_loss(self, _t, x_path, v_approx):
        """
        Additional loss for the boundary condition.
        """
        x_ball = self.path_projto_boundary(x_path)
        if x_ball is not None:
            vappr_val = v_approx(None, x_ball)
            vtrue_val = self.v(None, x_ball)
            loss_val = (vtrue_val - vappr_val).pow(2).mean()
        else:
            loss_val = torch.tensor(0.0, device=x_path.device)
        return loss_val

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        return None


class AllenCahnBVP(BVP):
    name = 'Allen-Cahn-equation in unit ball'
    # This example is from subsection 5.4 of
    # @article{Hu2025BiasVariance,
    # author = {Hu, Zheyuan and Yang, Zhouhao and Wang, Yezhen and Karniadakis, George E. and Kawaguchi, Kenji},
    # title = {Bias-Variance Trade-Off in Physics-Informed Neural Networks with Randomized Smoothing for High-Dimensional PDEs},
    # journal = {SIAM Journal on Scientific Computing},
    # volume = {47},
    # number = {4},
    # pages = {C846-C872},
    # year = {2025},
    # doi = {10.1137/23M1621356},
    # }
    x0pil_range = 1.

    musys_online = False
    sgmsys_online = False
    f_online = True

    num_testpoint = 20000

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        assert dim_x >= 2, "dim_x should be at least 2"

        c_arr = np.random.default_rng(seed=1).normal(size=(dim_x - 1, ))
        c_tensor = torch.from_numpy(c_arr).to(self.t0.device).float()
        if isin_ddp():
            dist.broadcast(c_tensor, src=0)
        self.c = c_tensor
        # print(f'x_test_0:{c_tensor[0]}, rank: {c_tensor.device}')

        # print(f"c_0 = {self.c[0]}")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return 2**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return 2**(0.5) * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def laplace_v(self, _t, x):
        cosx = torch.cos(x)
        sinx = torch.sin(x)
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        cosx0 = cosx[..., :-1]
        cosx1 = cosx[..., 1:]
        sinx0 = sinx[..., :-1]
        sinx1 = sinx[..., 1:]

        theta = x0 + cosx1 + x1 * cosx0
        md = x0 * (1 - x1 * sinx0) + x1 * (cosx0 - sinx1)
        ml = torch.cos(theta) * (-x1 * cosx0 - cosx1) - torch.sin(theta) * (
            (1 - x1 * sinx0)**2 + (cosx0 - sinx1)**2)
        lap = -2 * self.dim_x * (self.c * torch.sin(theta)).sum(
            -1, keepdim=True) - 4 * (self.c * torch.cos(theta) * md).sum(
                -1, keepdim=True) + (1 - x.pow(2).sum(-1, keepdim=True)) * (
                    self.c * ml).sum(-1, keepdim=True)
        return lap

    def f(self, _t, x, v):
        v_exact = self.v(_t, x)
        return v - v**3 - self.laplace_v(_t, x) - v_exact + v_exact**3

    def v(self, _t, x):
        cos_x = torch.cos(x)
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        y = self.c * torch.sin(x0 + cos_x[..., 1:] + x1 * cos_x[..., :-1])
        y = y.sum(-1, keepdim=True)
        return self.v_shellfunc(x, y)


class SineGordonBVP(AllenCahnBVP):
    name = 'Sine-Gordon-equation-in-unit-ball'

    # This example is from subsection 5.4 of
    # @article{Hu2025BiasVariance,
    # author = {Hu, Zheyuan and Yang, Zhouhao and Wang, Yezhen and Karniadakis, George E. and Kawaguchi, Kenji},
    # title = {Bias-Variance Trade-Off in Physics-Informed Neural Networks with Randomized Smoothing for High-Dimensional PDEs},
    # journal = {SIAM Journal on Scientific Computing},
    # volume = {47},
    # number = {4},
    # pages = {C846-C872},
    # year = {2025},
    # doi = {10.1137/23M1621356},
    # }

    def f(self, _t, x, v):
        v_exact = self.v(_t, x)
        return torch.sin(v) - self.laplace_v(_t, x) - torch.sin(v_exact)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_evp.py <==
import math

import torch
import torch.distributed as dist

from ex_meta import EVP, diag_curve, e1_curve, isin_ddp


class EVP1(EVP):
    """
    This example is modified from an Eigenvalue problem considered by 
    https://arxiv.org/abs/2307.11942
    """

    name = 'EigenValueProblem1'
    x0_for_train = {'S1': e1_curve}
    # x0_for_train = {'S2': diag_curve}
    x0pil_range = 3.

    musys_online = False
    sgmsys_online = False
    f_online = True

    true_eigenval = -1.
    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, *arg, **kwargs) -> None:
        super().__init__(*arg, **kwargs)
        self.te = 10

        self.it_ev = 0
        self.weight_lamb = 0.

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return x / self.dim_x

    def sgm_pil(self, _t, _x, dw):
        return dw / self.dim_x**(0.5)

    def mu_sys(self, _t, x, _v):
        return x / self.dim_x

    def sgm_sys(self, _t, _x, _v, dw):
        return dw / self.dim_x**(0.5)

    def v(self, _t, x):
        return torch.exp(-x.pow(2).sum(dim=-1, keepdim=True))

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    # def set_vnn_forward(self, vnn):

    #     def forward(vnn_inst, t, x):
    #         raw_output = vnn_inst.call(t, x)
    #         # x_norm = torch.norm(x, p=2, dim=-1, keepdim=True).pow(2)
    #         output = raw_output
    #         # output = raw_output / (
    #         #     1. + torch.norm(x, p=2, dim=-1, keepdim=True).pow(2))
    #         return output

    #     vnn.forward = types.MethodType(forward, vnn)
    #     return vnn


class EVPFokkerPlanck(EVP):
    #

    name = 'EVPFokkerPlanck'
    # x0_for_train = {'S1': e1_curve}
    x0_for_train = {'S2': diag_curve}
    x0pil_range = math.pi

    musys_online = False
    sgmsys_online = False
    f_online = True

    true_eigenval = 0.
    rate_newlamb = 1.
    fourier_frequency = (1, 5)

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 1.
        # self.ci = torch.linspace(0.1, 1., dim_x)
        self.ci = torch.ones(dim_x) / dim_x

        self.lamb_init = self.true_eigenval + 1
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def mu_pil(self, _t, x):
        # return torch.zeros_like(x)
        return self.mu_sys(_t, x, None)

    def sgm_pil(self, _t, _x, dw):
        # return dw / self.dim_x**(0.5)
        return self.sgm_sys(_t, None, None, dw)

    def mu_sys(self, _t, x, _v):
        cos_cicosxi = torch.cos((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        mu_val = -self.ci * torch.sin(x) * cos_cicosxi
        return mu_val

    def dxx_pot(self, x):
        ci_cosxi = self.ci * torch.cos(x)
        sum_ci_cosxi = ci_cosxi.sum(-1, keepdim=True)
        sum_ci2_sin2xi = (self.ci * torch.sin(x)).pow(2).sum(-1, keepdim=True)
        cos_cicosxi = torch.cos(sum_ci_cosxi)
        sin_cicosxi = torch.sin(sum_ci_cosxi)
        dxx_pot_val = -cos_cicosxi * sum_ci_cosxi - sin_cicosxi * sum_ci2_sin2xi
        return dxx_pot_val

    def sgm_sys(self, _t, x, _v, dw):
        return 2**0.5 * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, v):
        lamb_val = self.get_lamb()
        lap_pot_val = self.dxx_pot(x)
        f_val = (-lamb_val + lap_pot_val) * v
        return f_val

    def v(self, _t, x):
        sin_cicosxi = torch.sin((self.ci * torch.cos(x)).sum(-1, keepdim=True))
        return torch.exp(-sin_cicosxi)

    # def set_vnn_forward(self, vnn):
    #     # def forward(vnn_inst, t, x):
    #     #     x = torch.cos(x)
    #     #     output = vnn_inst.call(t, x)
    #     #     output = self.softplus(output)
    #     #     return output

    #     # vnn.forward = types.MethodType(forward, vnn)
    #     return vnn

    def additional_loss(self, t_path, x_path, v_approx):
        x0 = self.x0_points(100)
        # x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        # vappr_path = v_approx(t_path, x_path)
        # # self.lamb_from_v, lamb_var = self.comput_lamb(t_path, vappr_path)
        # # loss_val = loss_val + 10*lamb_var
        # xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        # loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval -
                             self.lamb_val).abs().item(),  # *************
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_hjb_constantceff.py <==
import torch

from ex_meta import (HJB, diag_curve, free_cache, get_safe_chunksize,
                     origin_point)


class HJBCons0(HJB):
    name = 'HJB_Example0'
    musys_online = True
    sgmsys_online = False
    f_online = True
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.dim_u = dim_x

        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(1 / 4)

    def mu_sys(self, _t, x, k):
        drift = self.b_val
        return drift + 2 * k

    def sgm_sys(self, t, _x, _k, dw):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        return c_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_pil(self, _t, x):
        return torch.full_like(x, self.b_val)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        x = x - self.b_val
        return torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))

    def v_term(self, x):
        return self.g(x)

    def f(self, _t, _x, k):
        return self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        c_sgm = self.delta0 * torch.tensor(2.).pow(0.5)
        std_dw = c_sgm * (self.te - t).pow(0.5)
        x_bdt = (x + self.b_val * (self.te - t)).unsqueeze(-2)

        nsamp_mc = self.nsamp_mc
        multiplier = self.dim_w * (1 + std_dw.numel() + x_bdt.numel())
        chunksize = min(
            get_safe_chunksize(multiplier, x.dtype, x.device),
            nsamp_mc,
        )
        cum_size = 0
        cum_mean = 0.
        print(f"Monte-Carlo for Ref. solution on {x.device}...")
        while cum_size < nsamp_mc:
            try:
                chunksize = min(chunksize, nsamp_mc - cum_size)
                rand_mc = torch.normal(
                    mean=0.,
                    std=1.,
                    size=(chunksize, self.dim_w),
                    device=x.device,
                )
                # dw_tte: [axis of t[..., 0], MC samples, dim_w]
                dw_tte = torch.einsum('...j, ij -> ...ij', std_dw, rand_mc)
                del rand_mc
                new_mean = torch.exp(-self.g(x_bdt + dw_tte)).mean(-2)
                del dw_tte
                cum_size += chunksize
                new_rate = chunksize / cum_size
                cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean
                del new_mean
            except RuntimeError as err:
                if 'out of memory' in str(err):
                    free_cache(x.device)
                    chunksize = int(chunksize // 2)
                    print(
                        f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                    )
                    if chunksize == 0:
                        print('Memory Error: Cannot reduce chunksize=0')
                        raise err
                else:
                    raise err

        return -torch.log(cum_mean)


class HJBCons0a(HJBCons0):
    name = 'HJB_Example0a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJBCons0b(HJBCons0):
    name = 'HJB_Example0b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJBCons0c(HJBCons0):
    name = 'HJB_Example0c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.05)


class HJBCons1(HJBCons0):
    '''
    This example is modified from Section 3.1 of
        Bachouch, A., Huré, C., Langrené, N. et al. Deep Neural Networks Algorithms for Stochastic Control Problems on Finite Horizon: Numerical Applications. Methodol Comput Appl Probab 24, 143-178 (2022).
    and Section 4.3 of
        Weinan E, Han J, Jentzen A (2017) Deep learning-based numerical methods for high-dimensional parabolic partial differential equations and backward stochastic differential equations.
        In: Communications in mathematics and statistics 5, vol 5, pp 349-380.
    '''
    name = 'HJB_Example1'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(1.)


class HJB1ConsShiftTarget(HJBCons0):
    """
    This example is inspired by section 4.2.3 of 
    @article {MR4793480,
    AUTHOR = {Li, Xingjian and Verma, Deepanshu and Ruthotto, Lars},
     TITLE = {A neural network approach for stochastic optimal control},
   JOURNAL = {SIAM J. Sci. Comput.},
  FJOURNAL = {SIAM Journal on Scientific Computing},
    VOLUME = {46},
      YEAR = {2024},
    NUMBER = {5},
     PAGES = {C535--C556},
      ISSN = {1064-8275,1095-7197},
   MRCLASS = {65M70 (35F21 49K45 49L20 68T07 93-08 93E20)},
  MRNUMBER = {4793480},
       DOI = {10.1137/23M155832X},
       URL = {https://doi.org/10.1137/23M155832X},
}
    """
    name = 'HJBCons_ShiftTarget'
    x0_for_train = {'diag': diag_curve}
    coeff_g = 10.
    compute_cost_gap = 1
    compute_cost_maxit = 300

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self._target = torch.full((self.dim_x, ), 3.)
        self.b_val = torch.tensor(0.)
        self.delta0 = torch.tensor(0.1)

    def x0_for_cost(self, num_points):
        return torch.zeros((num_points, self.dim_x))

    def g(self, x):
        x = x - self.b_val - self._target
        g_inner = torch.log(0.5 * (1 + (x**2).sum(-1, keepdim=True)))
        return self.coeff_g * g_inner


class HJBCons2(HJBCons0):
    name = 'HJB_Example2'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.b_val = torch.tensor(1.)
        self.delta0 = torch.tensor(0.1)
        self.delcpi = 0.3 / torch.pi

    def g(self, x):
        x = x - self.b_val
        return (torch.sin(x - torch.pi / 2) +
                torch.sin(1 / (self.delcpi + x.pow(2)))).mean(-1, keepdim=True)


class HJBCons2a(HJBCons2):
    name = 'HJB_Example2a'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.5)


class HJBCons2b(HJBCons2):
    name = 'HJB_Example2b'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.2)


class HJBCons2c(HJBCons2):
    name = 'HJB_Example2c'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.delta0 = torch.tensor(0.1)


class HJBCons1Onep(HJBCons1):
    name = 'HJB_Example1Onep'
    x0_for_train = {'x0': origin_point}


class HJBCons0b1p(HJBCons0b):
    name = 'HJB_Example0b1p'
    x0_for_train = {'x0': origin_point}


class HJBCons0c1p(HJBCons0c):
    name = 'HJB_Example0c1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2b1p(HJBCons2b):
    name = 'HJB_Example2b1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2c1p(HJBCons2c):
    name = 'HJB_Example2c1p'
    x0_for_train = {'x0': origin_point}


class HJBCons2bPba(HJBCons2b):
    c_purb = 2.0
    name = 'HJB_Example2bPba'
    x0_for_train = {'diag': diag_curve}

    def f(self, _t, _x, k):
        f_val = self.delta0.pow(-2) * k.pow(2).sum(-1, keepdims=True)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HJBCons2bPbb(HJBCons2bPba):
    c_purb = 1.0
    name = 'HJB_Example2bPbb'


class HJBCons2bPbc(HJBCons2bPba):
    c_purb = 1 / 2
    name = 'HJB_Example2bPbc'


class HJBCons2bPbd(HJBCons2bPba):
    c_purb = 1 / 4
    name = 'HJB_Example2bPbd'


class HJBCons2bPbe(HJBCons2bPba):
    c_purb = 1 / 8
    name = 'HJB_Example2bPbe'


class HJBCons2bPbf(HJBCons2bPba):
    c_purb = 1 / 18
    name = 'HJB_Example2bPbf'


class HJBCons2bPbg(HJBCons2bPba):
    c_purb = 1 / 32
    name = 'HJB_Example2bPbg'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_hjb_hopfcole.py <==
from decimal import Decimal, getcontext
import torch

from ex_meta import (HJB, LinearPDE, LinearPDEwithConstantCoeff, diag_curve,
                     manifold_curve)


def sqrt2_groups(n: int, k: int):
    """
    This function computes the square root of 2 with sufficient arbitrary precision (using Python's decimal module), slices the first n*k digits after the decimal point into n consecutive, non-overlapping
    groups of length k, and converts each group into a floating-point number of the form 0.<group>.
    The result is returned as a list of floats.
    Parameters
    ----------
    n : int
        Number of groups to extract.
    k : int
        Number of digits per group.
    """

    assert n > 0 and k > 0, "n and k must be positive integers."
    precision = 2 + n * k + 10
    getcontext().prec = precision

    sqrt2 = Decimal(2).sqrt()
    s = str(sqrt2)
    _, decimal_part = s.split('.')
    decimal_digits = decimal_part[:n * k]

    groups = []
    for i in range(n):
        start = i * k
        segment = decimal_digits[start:start + k]
        float_val = float('0.' + segment)
        groups.append(float_val)
    return groups


class HJB0(HJB):
    # The HJB version (with inf H) of
    # \partial_t u(x, t) + 1/2 \Delta u(x, t) - |\nabla_x u(x,t)|^2 = 0

    name = 'HJB0'
    musys_online = True
    sgmsys_online = False
    f_online = True
    compute_cost_gap = None

    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_b = 0.
    coeff_sgm = 1
    c_val = 2**0.5

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_online is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, _t, x):
        return torch.full_like(x, self.coeff_b)

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def sgm_sys(self, _t, _x, _k, dw):
        return self.coeff_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.coeff_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def g(self, x):
        return 0.5 + 0.5 * (x**2).sum(-1, keepdim=True)

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDEwithConstantCoeff):
            musys_online = False
            sgmsys_online = False
            f_online = False
            nsamp_mc = self.nsamp_mc

            mu_const = self.coeff_b
            sgm_const = self.coeff_sgm

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB0a(HJB0):
    name = 'HJB0a'


class HJB0b(HJB0):
    name = 'HJB0b'

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        c_coeff = sqrt2_groups(dim_x * 2, 3)
        self.c1_coeff = torch.tensor(c_coeff[:dim_x]) + 0.5
        self.c2_coeff = torch.tensor(c_coeff[dim_x:]) + 0.5

    def g(self, x):
        x0 = x[..., :-1]
        x1 = x[..., 1:]
        delta_xx = (self.c1_coeff[1:] * (x1 - x0).pow(2))
        x3 = delta_xx + self.c2_coeff[:-1] * x1.pow(2)
        return 0.5 + 0.5 * x3.sum(-1, keepdim=True)


class HJB1a(HJB):
    name = 'HJB1a'
    musys_online = True
    sgmsys_online = False
    f_online = True
    compute_cost_gap = None

    x0_for_train = {'SN': diag_curve, 'S3': manifold_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        assert self.sgmsys_online is False

        self.dim_w = dim_x
        self.dim_u = dim_x

    def b(self, t, x):
        i = torch.arange(self.dim_x, device=x.device)
        return torch.sin(t + i + torch.roll(x, -1, dims=-1))

    def sgm_sys(self, _t, _x, _k, dw):
        # dist = (x - torch.sin(torch.pi * t)).pow(2).mean(-1, keepdim=True)
        # return self.coeff_sgm * torch.tanh(dist) * dw
        return self.coeff_sgm * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.coeff_sgm**2 * torch.einsum('...ii->...', vxx)

    def mu_sys(self, t, x, k):
        btx = self.b(t, x)
        sgm_k = self.sgm_sys(t, x, None, k)
        return btx + self.c_val * sgm_k

    def mu_pil(self, t, x):
        return self.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def g(self, x):
        g1 = 1 + (x**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * x).mean(-1, keepdim=True)
        return g1 + g2

    def v_term(self, x):
        return torch.log(self.g(x))

    def f(self, _t, _x, k):
        return 0.5 * k.pow(2).sum(-1, keepdims=True)

    def v(self, t: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert (t.ndim == 1) or (t.ndim == x.ndim)
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            musys_online = False
            sgmsys_online = False
            f_online = False
            nsamp_mc = self.nsamp_mc

            def v_term(lpde_self, x):
                return self.g(x)**(-self.c_val**2)

            def f(lpde_self, t, x, _v):
                return torch.zeros_like(x[..., [0]])

            def mu_pil(lpde_self, _t, _x):
                return lpde_self.mu_sys(_t, _x, None)

            def sgm_pil(lpde_self, _t, _x, dw):
                return lpde_self.sgm_sys(_t, _x, None, dw)

            def mu_sys(lpde_self, t, x, _v):
                return self.b(t, x)

            def sgm_sys(lpde_self, t, x, _v, dw):
                return self.sgm_sys(t, x, None, dw)

            def tr_sgm2vxx(lpde_self, t, x, _v, vxx):
                return self.tr_sgm2vxx(t, x, None, vxx)

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x,
                         t0=self.t0,
                         te=self.te,
                         use_dist=self.use_dist)
        v_inner = lin_pde.v(t, x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HjbHopfCole1aPert1(HJB1a):
    """Variant of HjbHopfCole1a with a perturbation term on self.f.
    Due to this perturbation, self.v(t, x) is nolonger the true solution of this PDE unless c_purb = 0. 
    """
    c_purb = 1.

    def f(self, t, x, k):
        f_val = super().f(t, x, k)
        purb = self.c_purb * torch.sin(k.sum(-1, keepdims=True))
        return f_val + purb


class HjbHopfCole1aPert1div2(HjbHopfCole1aPert1):
    c_purb = 0.5


class HjbHopfCole1aPert1div4(HjbHopfCole1aPert1):
    c_purb = 0.25


class HjbHopfCole1aPert1div8(HjbHopfCole1aPert1):
    c_purb = 0.125


class HjbHopfCole1aPert0(HjbHopfCole1aPert1):
    c_purb = 0.


class HJB1aBmPil(HJB1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HJB1b(HJB1a):
    coeff_sgm = 0.025


class HJB2(HJB1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}

    def b(self, _t, x):
        return torch.sin(torch.roll(x, -1, dims=-1))

    def sgm_sys(self, t, x, _k, dw):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw

    def tr_sgm2vxx(self, t, x, _k, vxx):
        distance = (t - 0.5)**2 + x.pow(2).mean(-1, keepdim=True)
        sgm = self.coeff_sgm * torch.tanh(distance)
        return sgm**2 * torch.einsum('...ii->...', vxx)


class HJB2BmPil(HJB2):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, t, x, dw):
        return dw


class HJB2v(HJB2):
    x0_for_train = {'S2': diag_curve}
    num_testpoint = 61
    x0pil_range = 2.
    c_val = 4


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import gc
from abc import abstractmethod
from typing import Sequence, Union

import psutil
import torch
import torch.distributed as dist

from sav_res_via_exmeta import (plot_vtx_1d, res_on_curve_ver2, tensor2ndarray)


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_coord, e_1stcoord)
    return s_coord, xe1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_diag = torch.ones((dim_x, ))
    s_coord = torch.linspace(left_end, right_end, num_points)
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def origin_point(dim_x, num_points):
    s_coord = torch.zeros([num_points])
    x = torch.zeros([num_points, dim_x])
    return s_coord, x


def standard_normal(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    # s_range has no effect on the returned points `x`
    x = torch.randn([num_points, dim_x])
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    return s_coord, x


def cube(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
):
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)
    x = torch.rand([num_points, dim_x]) * (right_end - left_end) + left_end
    return s_coord, x


def unit_ball(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    uniform_radius: bool = True,
):
    # s_range has no effect on the returned points `x`
    left_end, right_end = get_interval(s_range)
    s_coord = torch.linspace(left_end, right_end, num_points)

    x = torch.randn([num_points, dim_x])
    epsilon = torch.finfo(x.dtype).eps * 100
    norms = torch.clamp(torch.norm(x, dim=1), min=epsilon)
    u = torch.rand(num_points)
    if uniform_radius:
        radii = u
    else:
        radii = u**(1.0 / dim_x)
    x = x / norms.unsqueeze(-1)
    x = x * radii.unsqueeze(-1)
    return s_coord, x


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # Determine a safe Monte Carlo chunksize that fits in device memory (avoid OOM).
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def mc_for_v(
    t: torch.Tensor,
    x: torch.Tensor,
    v_term: callable,
    samp_xte_intft: callable,
    use_dist: bool,
    nsamp_mc: int = 10**6,
) -> torch.Tensor:
    # Compute the value function v(t, x) using Monte Carlo simulation.
    # the chunksize is determined adaptively to fit in memory.
    # Note: If use_dist is True, this function will utilize torch.distributed for accelerated computation.
    # Therefore, do not call this function only on a single rank when use_dist is True.

    assert x.ndim >= 2
    assert (t.ndim == 1) or (t.ndim == x.ndim)

    if use_dist is True:
        world_size = dist.get_world_size()
        nsamp_mc = int(nsamp_mc // world_size) + 1
        rank = dist.get_rank()
    else:
        rank = 0

    # nsamp_mc = self.nsamp_mc
    multiplier = (5 * x.shape[-1]) * x[..., 0].numel()
    cum_size = 0
    cum_mean = 0.
    progress = 0.
    print(f"Monte-Carlo for Ref. solution on {x.device}...")
    while cum_size < nsamp_mc:
        try:
            chunksize = get_safe_chunksize(multiplier,
                                           x.dtype,
                                           x.device,
                                           use_percent=0.3)
            chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
            if use_dist is True:
                # Ensure all processes use the minimum chunksize
                chunksize_tensor = torch.tensor(chunksize, device=x.device)
                dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                chunksize = int(chunksize_tensor.item())
            xte_chunk, ift_chunk = samp_xte_intft(
                t,
                x,
                num_mc=chunksize,
            )
            mean_vte = v_term(xte_chunk).mean(0)
            mean_ift = ift_chunk.mean(0)
            new_mean = mean_vte + mean_ift
            cum_size += chunksize
            if use_dist is True:
                dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                new_mean = new_mean / world_size
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

            if (cum_size / nsamp_mc > progress + 0.01) or \
                    (cum_size == nsamp_mc):
                progress = cum_size / nsamp_mc
                if rank == 0:
                    print(
                        f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                    )

        except RuntimeError as err:
            if 'out of memory' in str(err):
                free_cache(x.device)
                chunksize = int(chunksize // 2)
                print(
                    f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                )
                if chunksize == 0:
                    print('Memory Error: Cannot reduce chunksize=0')
                    raise err
            else:
                raise err

    return cum_mean


class PDE(metaclass=abc.ABCMeta):

    name = 'Default_PDE_Name'

    # set to True if self.mu_sys/sgm_sys/f do not depend on v (or u for class HJB)
    musys_online = True
    sgmsys_online = True
    f_online = True

    # the nonlinear grad term: coefficient * |v_x|^exponential
    ceoff_vx = 0.
    exponential_vx = 2

    def __init__(self, dim_x, t0=0., te=1., use_dist=False) -> None:
        self.dim_x = dim_x
        self.dim_w = dim_x

        if isinstance(t0, float) or isinstance(t0, int):
            t0 = torch.tensor(t0)
        if isinstance(te, float) or isinstance(te, int):
            te = torch.tensor(te)
        self.t0 = t0
        self.te = te

        self.use_dist = use_dist
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

    @abstractmethod
    def mu_pil(self, _t, _x):
        pass

    @abstractmethod
    def sgm_pil(self, _t, _x, _dw):
        pass

    @abstractmethod
    def mu_sys(self, _t, _x, _v):
        pass

    @abstractmethod
    def sgm_sys(self, _t, _x, _v, _dw):
        pass

    @abstractmethod
    def tr_sgm2vxx(self, _t, _x, _v, _vxx):
        pass

    @abstractmethod
    def f(self, _t, _x, _v):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def produce_logfunc(self, _v_approx) -> callable:
        # return a logging function which will be called during training
        # the logging function should return a dict of log items
        pass

    def produce_results(self,
                        _v_approx,
                        _sav_prefix,
                        ctrfunc_syspath=None) -> None:
        pass

    def gen_pilpath(
        self,
        x0: torch.Tensor,
        te: torch.Tensor,
        num_dt: int,
    ):
        dt = (te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            mu_tn = self.mu_pil(tn, xtn)
            sgm_dwtn = self.sgm_pil(tn, xtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
        xt = torch.stack(xt, dim=0)
        # xt: [time, path, dim of x]
        return xt

    def gen_syspath(
        self,
        x0: torch.Tensor,
        te: torch.Tensor,
        num_dt: int,
        v_func,
    ):
        dt = (te - self.t0) / num_dt
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(dt),
                           size=(num_dt, x0.shape[-2], self.dim_w),
                           device=x0.device)

        t = [torch.full((1, 1), self.t0)]
        xt = [x0]
        vt = [v_func(t[0], x0)]
        for n in range(num_dt):
            tn = t[n]
            xtn = xt[n]
            vtn = vt[n]
            mu_tn = self.mu_sys(tn, xtn, vtn)
            sgm_dwtn = self.sgm_sys(tn, xtn, vtn, dwt[n])
            t.append(tn + dt)
            xt.append(xtn + mu_tn * dt + sgm_dwtn)
            vt.append(v_func(t[-1], xt[-1]))
        xt = torch.stack(xt, dim=0)
        vt = torch.stack(vt, dim=0)
        # xt: [time, path, dim of x]
        return xt, vt


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


class PDEwithVtrue(PDE):
    name = 'Default_TVP_Name'

    x0pil_range = 1.
    x0_for_train = {'S2': diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _t, _x):
        pass

    @abstractmethod
    def v_term(self, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def res_on_path(
        self,
        v_approx,
        ctrfunc_syspath=None,
        num_dt=50,
        num_path=8,
    ):
        x0 = self.x0_points(num_path)
        with torch.no_grad():
            if ctrfunc_syspath is None:
                xt = self.gen_pilpath(x0, self.te, num_dt)
            else:
                xt, _ = self.gen_syspath(x0, self.te, num_dt, ctrfunc_syspath)
            t = torch.linspace(self.t0, self.te, xt.shape[0])
            t = t.unsqueeze(-1).unsqueeze(-1)
            vt_appr = v_approx(t, xt)
            vt_true = self.v(t, xt)
        err = (vt_appr - vt_true).abs()
        re1_tensor = err.mean(1, keepdims=True) / vt_true.abs().mean(
            1, keepdims=True)

        if self.record_linf_error:
            vture_max = vt_true.abs().max(1, keepdims=True)[0]
            reinf_tensor = err.max(1, keepdims=True)[0] / vture_max

        path_res = {
            't_path': tensor2ndarray(t),
            'vtrue_path': tensor2ndarray(vt_true),
            'vappr_path': tensor2ndarray(vt_appr),
            'rel_l1err_path': tensor2ndarray(re1_tensor),
        }
        if self.record_linf_error:
            path_res['rel_linferr_path'] = tensor2ndarray(reinf_tensor)
        return path_res

    def _plot_vlandscape(self,
                         sav_prefix,
                         ctrfunc_syspath=None,
                         num_scatter_path=24,
                         numdt_scatter_path=16):
        assert self.dim_x == 1

        x0_path = self.x0_points(num_scatter_path)
        if ctrfunc_syspath is None:
            xt_path = self.gen_pilpath(x0_path, self.te, numdt_scatter_path)
        else:
            xt_path, _ = self.gen_syspath(
                x0_path,
                self.te,
                numdt_scatter_path,
                ctrfunc_syspath,
            )
        t = torch.linspace(self.t0, self.te, xt_path.shape[0])
        t = t.unsqueeze(-1).unsqueeze(-1)
        plot_vtx_1d(self.t0, self.te, self.v, t, xt_path, sav_prefix)

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        args = (v_approx, self.v, self._xcurve_for_res)
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_',
                          type_vappr='scatter',
                          type_vtrue='plot')
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_type2_',
                          type_vappr='plot',
                          type_vtrue='scatter')

        if self.dim_x == 1:
            self._plot_vlandscape(sav_prefix, ctrfunc_syspath=ctrfunc_syspath)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(t, x) approximated by the Feynman-Kac formula
    """

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        dt = ((self.te - t) / num_dt)
        sqrt_dt = dt.pow(0.5)
        tn = t
        xtn = x
        int_ft = self.f(tn, xtn, None) * dt
        shape_normal = [num_mc] + list(x.shape[:-1]) + [self.dim_w]
        for _ in range(num_dt):
            normal_samp = torch.normal(mean=0.,
                                       std=1.,
                                       size=shape_normal,
                                       device=x.device)
            dwt = sqrt_dt * normal_samp
            mu_tn = self.mu_sys(tn, xtn, None)
            sgm_dwtn = self.sgm_sys(tn, xtn, None, dwt)
            tn = tn + dt
            xtn = xtn + mu_tn * dt + sgm_dwtn
            int_ft = int_ft + self.f(tn, xtn, None) * dt
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xtn, int_ft

    def v(self,
          t: torch.Tensor,
          x: torch.Tensor,
          num_dt: int = 100) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function only on a single rank when self.use_dist is True.

        assert self.musys_online is False
        assert self.sgmsys_online is False
        assert self.f_online is False
        if torch.all(t == self.te):
            return self.v_term(x)
        else:
            return mc_for_v(t, x, self.v_term, self.samp_xte_intft,
                            self.use_dist, self.nsamp_mc)


class LinearPDEwithConstantCoeff(LinearPDE):
    # LinearPDE variant with constant scalar drift (mu_sys = mu_const),
    # constant scalar diffusion (sgm_sys = sgm_const),
    # and zero source term: f ≡ 0.
    # The method self.v in this class is more efficient than that in LinearPDE.

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6

    mu_const = 1.
    sgm_const = 1.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def mu_sys(self, _t, x, _v):
        return torch.full_like(x, self.mu_const)

    def sgm_sys(self, _t, _x, _v, dw):
        return self.sgm_const * dw

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return self.sgm_const**2 * torch.einsum('...ii->...', vxx)

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        # num_dt is not used in this function

        dt = (self.te - t)
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + x.shape[:-1] + (self.dim_w, ),
            device=x.device,
        )
        xte = x + self.mu_const * dt + self.sgm_const * dt.pow(0.5) * norm_samp
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft


class HJB(PDEwithVtrue):
    name = 'Default_HJB_equation'
    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def comput_cost(self, x0, u_func, num_dt=100):
        t, xt, ut = self.gen_syspath(x0, num_dt, u_func)
        f_val = self.f(t[:-1], xt[:-1], ut[:-1])
        run_cost = f_val.mean([0, 1]) * (self.te - self.t0)
        term_cost = self.v_term(xt[-1]).mean(0)
        cost = run_cost + term_cost
        if self.use_dist is True:
            dist.all_reduce(cost)
            cost = cost / self.world_size
        return cost

    def compute_cost_onx0points(self,
                                x0,
                                u_approx,
                                num_dt=100,
                                num_cost_path=64):
        # x0: [points, x]
        cost_list = []
        for x0i in x0:
            x0i_mc = torch.ones([num_cost_path, 1]) * x0i
            cost_x0i = self.comput_cost(x0i_mc, u_approx, num_dt=num_dt)
            cost_list.append(cost_x0i)
        cost_onpoints = torch.stack(cost_list, dim=0)
        return cost_onpoints

    def x0_for_cost(self, num_points):
        return self.x0_points(num_points)

    def produce_logfunc(self, v_approx, u_approx, num_cost_path=64):
        t0 = self.t0.unsqueeze(-1)
        x0_cost = self.x0_for_cost(num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)
            dist.broadcast(x0_value, src=0)

        vtrue_onx0 = self.v(t0, x0_value)
        vtrue_onx0cost = self.v(t0, x0_cost).mean()

        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int, _t: torch.Tensor, _xt: torch.Tensor):
            with torch.no_grad():
                err = v_approx(t0, x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(x0_cost, u_approx).item()
                        cost_v0 = cost / vtrue_onx0cost.item()
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                    log['cost/v0'] = cost_v0
                else:
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
                    log['cost/v0'] = None
            return log

        return log_func


class BVP(PDE):
    """
    Boundary Value Problem (BVP) where v(t, x) is zero for x on the boundary of the unit ball.
    The spatial domain is the unit ball in R^d.
    The variable t is included for compatibility with other solvers, but is not used in for BVPs.
    """
    x0_for_train = {'UB': unit_ball}
    # v_shellfunc = lambda x, y: (1 - x.pow(2).sum(-1, keepdim=True)) * y

    num_testpoint = 1000

    def v_shellfunc(self, x, y):
        return (1 - x.pow(2).sum(-1, keepdim=True)) * y

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        # print(f'x_test_0:{x_test[0]}, rank: {x_test.device}')

        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            err = v_approx(t0, x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            linf_err = abs_err.max() / vtrue_ontest_linf
            log = {
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
                'rel_linferr': linf_err.item(),
                'l1_vtrue': vtrue_ontest_l1.item(),
                'l2_vtrue': vtrue_ontest_l2.item(),
                'linf_vtrue': vtrue_ontest_linf.item(),
            }
            return log

        return log_func

    def produce_results(self, v_approx, sav_prefix, ctrfunc_syspath=None):
        args = (v_approx, self.v, self._xcurve_for_res)
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_',
                          type_vappr='scatter',
                          type_vtrue='plot')
        res_on_curve_ver2(*args,
                          f'{sav_prefix}resonline_type2_',
                          type_vappr='plot',
                          type_vtrue='scatter')


class EVP(PDEwithVtrue):

    name = 'EigenValueMeta'
    x0_for_train = {'S1': e1_curve}
    x0pil_range = 3.

    musys_online = False
    sgmsys_online = False
    f_online = True

    rate_newlamb = 0.1
    fourier_frequency = None

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.te = 10
        self.dim_w = dim_x

        self.relu6 = torch.nn.ReLU6()
        self.softplus = torch.nn.Softplus()

        self.lamb_init = 0.
        self.lamb_val = torch.tensor(self.lamb_init)
        self.lamb_from_v = self.lamb_val

    def register_network(self, vnn: torch.nn.Module):
        self.vnn = vnn

    def get_lamb(self):
        new_lamb = self.vnn.module.lamb
        r = self.rate_newlamb
        self.lamb_val = (1 - r) * self.lamb_val.detach().item() + r * new_lamb
        return self.lamb_val

    def lamb_v(self, t, vpath):
        v_mean = vpath.mean(1, keepdim=True)
        lamb_batch = torch.log(
            (v_mean[1:] / v_mean[:1]).abs()) / (t[1:] - t[:1])
        lamb_val = lamb_batch.mean()

        r = self.rate_newlamb
        self.lamb_from_v = (
            1 - r) * self.lamb_from_v.detach().item() + r * lamb_val

        lamb_var = (lamb_batch - lamb_val).pow(2).mean()
        return lamb_val, lamb_var

    def f(self, t, _x, v):
        # lamb_val = self.get_lamb()
        with torch.no_grad():
            lamb_val = self.lamb_v(t, v)[0]
        f_val = -lamb_val * v
        return f_val

    def additional_loss(self, t_path, x_path, v_approx):
        # x0 = self.x0_points(100)
        x0 = torch.zeros((1, self.dim_x), device=self.t0.device)
        vappr_val = v_approx(None, x0)
        vtrue_val = self.v(None, x0)
        loss_val = (vtrue_val - vappr_val).mean().pow(2)

        vappr_path = v_approx(t_path, x_path)
        xnorm_mask = (x_path.norm(dim=-1, keepdim=True) > 3.)
        loss_val = loss_val + (xnorm_mask * vappr_path.pow(2)).mean()

        return loss_val

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for (nump, c_func) in zip(num_points, curve_funcs)
        ]
        x0 = torch.concatenate(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        t0 = self.t0.unsqueeze(-1)
        x_test = self.x0_points(self.num_testpoint)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(t0, x_test)
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int, t: torch.Tensor, xt: torch.Tensor):
            v0_approx = v_approx(t0, x_test)
            err = v0_approx - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            with torch.no_grad():
                vappr_path = v_approx(t, xt)
                lamb_from_v = self.lamb_v(t, vappr_path)[0]

            log = {
                'ev': self.lamb_val.detach().item(),
                'ev_from_v': lamb_from_v.item(),
                'ev_error': (self.true_eigenval - lamb_from_v).abs().item(),
                'rel_l1err': l1err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_miscellany.py <==
# Some examples of PDE and SOCP
import torch

from ex_meta import PDE, PDEwithVtrue, diag_curve


class AllenCahnSin(PDEwithVtrue):
    name = 'AllenCahn_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = True
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)

        v_v3 = v - v.pow(3)
        v_exact = 1 + sintx.mean(-1, keepdim=True)
        v_v3_exact = v_exact - v_exact.pow(3)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx - v_v3_exact + v_v3

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class AllenCahn(PDE):
    '''
    This example is taken from Eq. [15] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Allen-Cahn-equation'
    musys_online = False
    sgmsys_online = False
    f_online = True

    def __init__(self, dim_x, t0=0., te=0.3, use_dist=False) -> None:
        super().__init__(dim_x, t0=t0, te=te, use_dist=use_dist)
        self.dim_w = dim_x

        if dim_x != 100:
            raise ValueError("Only dim_x = 100 is available for this example.")
        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**(0.5)) * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def tr_sgm2vxx(self, _t, _x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        y = 1 / (2 + 0.4 * x.pow(2).sum(-1, keepdims=True))
        return y

    def f(self, _t, _x, v):
        return v - v.pow(3)

    def x0_points(self, num_points):
        x0 = torch.zeros((num_points, self.dim_x))
        return x0

    def produce_logfunc(self, v_approx):
        v_val = torch.tensor((0.0528, ))
        x_test = torch.zeros((self.dim_x, ))
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class BSE(PDE):
    '''
    This example is taken from Eq. [11] in
        J. Han, A. Jentzen, W. E, Solving high-dimensional partial differential equations using deep learning, Proc. Natl. Acad. Sci. U.S.A. 115 (34) 8505-8510, (2018).
    '''
    name = 'Black-Scholes-equation'
    musys_online = False
    sgmsys_online = False
    f_online = True

    def __init__(self, dim_x, t0=0., **kwargs) -> None:
        super().__init__(dim_x, t0=t0, **kwargs)
        self.dim_w = dim_x

        if t0 != 0.:
            raise ValueError("Only t_0 = 0 is available for this example.")

        self.bar_mu = 0.02
        self.bar_sgm = 0.2
        self.delta = 2 / 3
        self.r = 0.02

        if dim_x == 100:
            self.vh = 50.
            self.vl = 70.
            self.v0 = torch.tensor((60.781, ))
        elif dim_x == 1:
            self.vh = 50.
            self.vl = 120.
            self.v0 = torch.tensor((97.705, ))
        else:
            assert dim_x in (1, 100)

        self.relu6 = torch.nn.ReLU6()

    def mu_pil(self, _t, x):
        return self.bar_mu * x

    def sgm_pil(self, _t, x, dw):
        return self.bar_sgm * x * dw

    def mu_sys(self, t, x, _v):
        return self.mu_pil(t, x)

    def sgm_sys(self, t, x, _v, dw):
        return self.sgm_pil(t, x, dw)

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = self.bar_sgm * x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        y = x.min(-1, keepdims=True)[0]
        return y

    def q_func(self, v):
        relu6_val = self.relu6((v - self.vh) / (self.vl - self.vh) * 6.)
        q = 0.2 + (0.02 - 0.2) * relu6_val / 6.
        return q

    def f(self, _t, _x, v):
        f_val = -(1 - self.delta) * self.q_func(v) * v - self.r * v
        return f_val

    def x0_points(self, num_points):
        x0 = torch.full((num_points, self.dim_x), 100.)
        return x0

    def produce_logfunc(self, v_approx):
        v_val = self.v0
        x_test = torch.full((self.dim_x, ), 100.)
        v_val_l1 = torch.abs(v_val).mean()

        def log_func(_it: int, _t: torch.Tensor, _xt: torch.Tensor):
            vpred = v_approx(self.t0.unsqueeze(-1), x_test)
            err = vpred - v_val
            l1err = torch.abs(err).mean() / v_val_l1
            log = {
                'rel_l1err': l1err.item(),
                'vpred_x0': vpred.item(),
                'vtrue_x0': v_val.item(),
            }
            return log

        return log_func


class AllenCahnSDGD(PDEwithVtrue):
    '''
    This example is modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'Allen-Cahn-SDGD'
    musys_online = False
    sgmsys_online = False
    f_online = True
    x0pil_range = 1.5
    x0_for_train = {'S2': diag_curve}

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, dim_x)
        self.ci = (1.5 + torch.sin(xi)) / dim_x

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return torch.full_like(x, 2**0.5) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, _v, dw):
        return torch.full_like(x, 2**0.5) * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return 2 * torch.einsum('...ii->...', vxx)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def d_v(self, t, x):
        x = self.x_shift(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sinx_r1 = torch.roll(sinx, -1, dims=-1)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        x_inner = x + cosx_r1 + x_r1 * cosx

        sin_xinn = torch.sin(x_inner)
        cos_xinn = torch.cos(x_inner)

        dx_xinn1 = 1. - x_r1 * sinx
        dx_xinn2 = cosx - sinx_r1
        dx_xinn = dx_xinn1 + dx_xinn2
        sumdx_v = (self.ci * cos_xinn * dx_xinn).sum(-1, keepdims=True)

        dxx_xinn1 = -dx_xinn1.pow(2) - dx_xinn2.pow(2)
        dxx_xinn2 = -x_r1 * cosx - cosx_r1

        sxinn_cxinn = sin_xinn * dxx_xinn1 + cos_xinn * dxx_xinn2
        sumdxx_v = (self.ci * sxinn_cxinn).sum(-1, keepdims=True)

        d_v = sumdx_v + sumdxx_v
        v = (self.ci * sin_xinn).sum(-1, keepdims=True)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)


class AllenCahnSDGDXrad0d5(AllenCahnSDGD):
    x0_scale = 0.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'
    x0pil_range = x0_scale


class AllenCahnSDGDXrad0(AllenCahnSDGDXrad0d5):
    x0_scale = 0.
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(1.0)


class AllenCahnSDGDXrad1d0(AllenCahnSDGDXrad0d5):
    x0_scale = 1.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad1d5(AllenCahnSDGDXrad0d5):
    x0_scale = 1.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d0(AllenCahnSDGDXrad0d5):
    x0_scale = 2.0
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


class AllenCahnSDGDXrad2d5(AllenCahnSDGDXrad0d5):
    x0_scale = 2.5
    name = f'Allen-Cahn-SDGD-Xrad{x0_scale}'


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_pde_linear.py <==
import torch
import ex_meta
from ex_meta import (LinearPDE, PDEwithVtrue, diag_curve, e1_curve,
                     manifold_curve, mc_for_v)


class Shock(LinearPDE):
    name = 'Shock'
    x0_for_train = {'S2': diag_curve}
    record_linf_error = True

    musys_online = False
    sgmsys_online = False
    f_online = False
    delta = 0.1

    coeff_mu = 1.
    num_testpoint = 300
    nsamp_mc = 10**6

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x
        self.te = 2

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, _t, _x, dw):
        return self.delta**(0.5) * dw

    def mu_sys(self, _t, x, _v):
        mu = self.coeff_mu * torch.tanh(10 * x)
        return mu

    def sgm_sys(self, _t, _x, _v, dw):
        return self.delta**(0.5) * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return self.delta * torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        tanhx = torch.tanh(x).mean(-1, keepdim=True)
        osc = torch.cos(10 * x).mean(-1, keepdim=True)
        return osc + tanhx

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])


class Shock1a(Shock):
    pass


class Shock1aBmPil(Shock1a):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1b(Shock):
    coeff_mu = 5.0


class Shock1c(Shock1b):
    coeff_mu = 4.0


class Shock1d(Shock1b):
    coeff_mu = 3.0


class Shock1e(Shock1b):
    coeff_mu = 2.0


class Shock1f(Shock1b):
    coeff_mu = 1.0


class Shock1bBmPil(Shock1b):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class Shock1aPeak1(Shock1a):
    peak_height = 5
    peak_position = 0.
    peak_scale = 9

    def f(self, t, x, _v):
        return self.peak_height * torch.exp(
            -10 * (t - 1.75).pow(2) - self.peak_scale *
            (x - self.peak_position * self.coeff_mu * 1.75).pow(2)).mean(
                -1, keepdim=True)


class Shock1aPeak2(Shock1aPeak1):
    peak_position = -1


class Shock1bPeak1(Shock1aPeak1):
    coeff_mu = Shock1b.coeff_mu


class Shock1bPeak2(Shock1aPeak2):
    coeff_mu = Shock1b.coeff_mu


class Shock1aHighPeak1(Shock1aPeak1):
    peak_height = 40


class Shock1aHighPeak2(Shock1aPeak2):
    peak_height = 40


class Shock1bHighPeak1(Shock1bPeak1):
    peak_height = 40


class Shock1bHighPeak2(Shock1bPeak2):
    peak_height = 40


class Shock1aPeak3(Shock1a):
    peak_height = 500
    peak_position = -0.5
    peak_scale = 50

    def f(self, t, x, _v):
        f1 = self.peak_height * torch.exp(
            -self.peak_scale * (t - 0.1).pow(2) - self.peak_scale *
            (x - self.peak_position * self.coeff_mu * 1.).pow(2)).mean(
                -1, keepdim=True)
        f2 = -self.peak_height * torch.exp(
            -self.peak_scale * (t - 0.1).pow(2) - self.peak_scale *
            (x + self.peak_position * self.coeff_mu * 1.).pow(2)).mean(
                -1, keepdim=True)
        return f1 + f2


class Shock1bPeak3(Shock1aPeak3):
    coeff_mu = Shock1b.coeff_mu


class Shock1aS2S3(Shock1a):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}


class Shock1bS2S3(Shock1b):
    x0_for_train = {'S2': diag_curve, 'S3': manifold_curve}


class Counter(PDEwithVtrue):
    name = 'Counter_Example'
    x0_for_train = {'S1': e1_curve, 'S2': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = False

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, _x, _v, dw):
        return dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        return torch.einsum('...ii->...', vxx)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        dt_u = torch.cos(t + x).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + x).mean(-1, keepdim=True)
        return -dt_u - 0.5 * dxx_u

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class LinearSin(PDEwithVtrue):
    name = 'Linear_Sinx'
    x0_for_train = {'diag': diag_curve}

    musys_online = False
    sgmsys_online = False
    f_online = False
    c_in_sgm = 5.

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

    def mu_pil(self, _t, x):
        mu = torch.sin(2 * x)
        return mu

    def sgm_pil(self, t, x, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def mu_sys(self, _t, x, _v):
        mu = torch.sin(2 * x)
        return mu

    def sgm_sys(self, t, x, _v, dw):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return sgm * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        return 1. + torch.sin(self.te + x).mean(-1, keepdim=True)

    def f(self, t, x, _v):
        sintx = torch.sin(t + x)
        costx = torch.cos(t + x)
        dt_v = costx.mean(-1, keepdim=True)

        mu = torch.sin(2 * x)
        mu_vx = (mu * costx).mean(-1, keepdim=True)

        sgm_val = 1. + 0.5 * torch.sin(self.c_in_sgm * t + x)
        tr_sgm_vxx = -(sgm_val.pow(2) * sintx).mean(-1, keepdim=True)
        return -dt_v - mu_vx - 0.5 * tr_sgm_vxx

    def v(self, t, x):
        return 1. + torch.sin(t + x).mean(-1, keepdim=True)


class BlackScholes(PDEwithVtrue):
    name = 'BlackScholes'
    x0_for_train = {'CUBE': ex_meta.cube}
    x0pil_range = (0.9, 1.1)

    musys_online = False
    sgmsys_online = False
    f_online = False

    nsamp_mc = 10**6
    mu_coeff = -1 / 20
    sgm_max = 0.5
    r = 1 / 20
    k = 1.

    def __init__(self, dim_x, te=1., **kwargs) -> None:
        super().__init__(dim_x, te=te, **kwargs)
        self.dim_w = dim_x
        self.sgm_vec = torch.linspace(0.1, self.sgm_max, dim_x)

    def mu_pil(self, t, x):
        return self.mu_sys(t, x, None)

    def sgm_pil(self, t, x, dw):
        return self.sgm_sys(t, x, None, dw)

    def mu_sys(self, _t, x, _v):
        return self.mu_coeff * x

    def sgm_sys(self, _t, x, _v, dw):
        return self.sgm_vec * x * dw

    def tr_sgm2vxx(self, t, x, _v, vxx):
        sgm = self.sgm_vec * x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def v_term(self, x):
        payoff = torch.clamp(
            x.max(-1, keepdim=True)[0] - torch.tensor(self.k),
            min=0.,
        )
        return torch.exp(-self.r * self.te) * payoff

    def f(self, _t, x, _v):
        return torch.zeros_like(x[..., [0]])

    def samp_xte_intft(self, t, x, num_dt=100, num_mc=10**4):
        # num_dt is not used in this function

        dt = (self.te - t)
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + x.shape[:-1] + (self.dim_w, ),
            device=x.device,
        )
        in_exp = self.sgm_vec * norm_samp * dt.pow(0.5) + (
            self.mu_coeff - 0.5 * (self.sgm_vec**2)) * dt
        xte = x * torch.exp(in_exp)
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft

    # def additional_loss(self, t_path, x_path, v_approx):
    #     vappr_path = v_approx(t_path[[-1]], x_path[[-1]])
    #     loss_val = (self.v_term(x_path[[-1]]) - vappr_path).pow(2).mean()
    #     return loss_val

    def v(self, t, x):
        assert self.musys_online is False
        assert self.sgmsys_online is False
        assert self.f_online is False
        if torch.all(t == self.te):
            return self.v_term(x)
        else:
            return mc_for_v(t, x, self.v_term, self.samp_xte_intft,
                            self.use_dist, self.nsamp_mc)


class BlackScholes02(BlackScholes):
    name = 'BlackScholes_02'
    x0pil_range = (0, 2)


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/ex_qlp.py <==
# Some examples of PDE and SOCP
import torch

import ex_meta
from ex_meta import PDEwithVtrue
from ex_hjb_hopfcole import HJB0a, HJB0b


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''
    name = 'QLP-1'
    musys_online = False
    sgmsys_online = True
    f_online = True

    x0_for_train = {'S2': ex_meta.diag_curve}
    x0pil_range = 1.5

    coeff_diffusion = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x

        assert dim_x >= 3, "dim_x should be at least 3 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    def coeff_of_v(self):
        xi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_x)
        ci = (1.5 + torch.sin(xi)) / self.dim_x
        return ci

    @staticmethod
    def x_shift(t, x):
        return t + x - torch.tensor(0.5)

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, x, dw):
        return (2**0.5 * self.coeff_diffusion) * dw

    def mu_sys(self, _t, x, _v):
        return torch.zeros_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return self.coeff_diffusion * v * dw

    def sgm(self, _t, x, v):
        return v.unsqueeze(-2) * (self.coeff_diffusion * torch.eye(self.dim_x))

    def tr_sgm2vxx(self, t, x, v, vxx):
        return self.coeff_diffusion**2 * v**2 * torch.einsum('...ii->...', vxx)

    def v(self, t, x):
        x = self.x_shift(t, x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        x_r1 = torch.roll(x, -1, dims=-1)
        s = torch.sin(x + cosx_r1 + x_r1 * cosx)
        return (self.ci * s).sum(-1, keepdims=True)

    def v_term(self, x):
        return self.v(self.te, x)

    def derivative_of_v(self, t, x):
        zeta = self.x_shift(t, x)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdx = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)

        dv_dxidxi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dxidxi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dxidxi = dv_dxidxi_1 + dv_dxidxi_2.roll(1, dims=-1)

        dv_dxidxir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdx, dv_dxidxi, dv_dxidxir1

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)
        d_v = sum_dvdx + 0.5 * self.coeff_diffusion**2 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)

        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, x):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == x.ndim

        batch_dims = x.shape[:-1]
        t = (t * torch.ones_like(x[..., :1])).flatten(0, 1)
        x = x.flatten(0, 1)

        dt, dx = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, x)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, x)

        v_val = self.v(t, x)
        mu_val = self.mu_sys(t, x, v_val).unsqueeze(-2)
        sgm_val = self.sgm(t, x, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudx = dt.squeeze(-1) + (mu_val * dx).sum(-1)
        d0_v = dt_mudx + 0.5 * diffusion

        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudx = dt_mudx.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v


class QLP1DiffusionA(QLP1):
    coeff_diffusion = 0.1


class QLP1DiffusionB(QLP1DiffusionA):
    coeff_diffusion = 0.2


class QLP1DiffusionC(QLP1DiffusionA):
    coeff_diffusion = 0.5


class QLP1DiffusionD(QLP1DiffusionA):
    coeff_diffusion = 1.0


class QLP1DiffusionE(QLP1DiffusionA):
    coeff_diffusion = 2.0


class QLP1DiffusionF(QLP1DiffusionA):
    coeff_diffusion = 3.0


class QLP1DiffusionG(QLP1DiffusionA):
    coeff_diffusion = 4.0


class QLP1DiffusionH(QLP1DiffusionA):
    coeff_diffusion = 5.0


class QLP1BmPil(QLP1):

    def mu_pil(self, _t, x):
        return torch.zeros_like(x)

    def sgm_pil(self, _t, _x, dw):
        return dw


class QLP2a(QLP1):
    x0_for_train = {'S2': ex_meta.diag_curve}

    name = 'QLP-2a'
    musys_online = True
    sgmsys_online = True
    f_online = True

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def sgm_sys(self, _t, x, v, dw):
        return v * torch.ones_like(x) * dw

    def tr_sgm2vxx(self, t, x, v, vxx):
        return v**2 * torch.einsum('...ii->...', vxx)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, _ = self.derivative_of_v(t, x)
        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        diffusion = v.pow(2) * dv_dxidxi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):
    name = 'QLP-2b'
    musys_online = True
    sgmsys_online = True
    f_online = True

    def mu_sys(self, _t, x, v):
        return -1 / self.dim_x + v * torch.full_like(x, 0.5 / self.dim_x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdx / self.dim_x
        d_v = sum_dvdx + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def sgm(self, _t, x, v):
        val = torch.cos(x).unsqueeze(-1) + (v * torch.sin(x)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, x, v, dw):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        val = cosx * dw.mean(-1, keepdims=True)
        val = val + v * (sinx * dw).mean(-1, keepdims=True)
        return val

    def tr_sgm2vxx(self, _t, x, v, vxx):
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        sgm = (cosx.unsqueeze(-1) + v * sinx) / self.dim_x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def f(self, t, x, v):
        dv_val, v_true = self.d_v(t, x)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2c(QLP2b):
    """
    Variant of QLP2b where the drift term is 'not' normalized by the dimensionality (scaled by 1 / dim_x).
    """
    name = 'QLP-2c'

    def mu_sys(self, _t, x, v):
        return -1. + 0.5 * v * torch.ones_like(x)

    def d_v(self, t, x):
        v, dvdx, dv_dxidxi, dv_dxidxir1 = self.derivative_of_v(t, x)
        sinx = torch.sin(x)
        cosx = torch.cos(x)
        cosx_r1 = torch.roll(cosx, -1, dims=-1)
        sgm_1 = (v * sinx).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinx.mean(-1, keepdims=True)
        sgm2_ii = cosx.pow(2) + sgm_1 + sgm_2 * (2 * cosx)
        sgm2_i_ir1 = cosx * cosx_r1 + sgm_1 + sgm_2 * (cosx + cosx_r1)

        sgm2_dv_dxidxi = (sgm2_ii * dv_dxidxi).mean(-1, keepdim=True)
        sgm2_dv_dxi_dxir1 = (sgm2_i_ir1 * dv_dxidxir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dxidxi + 2 * sgm2_dv_dxi_dxir1

        sum_dvdx = dvdx.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdx
        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v


class QLP_HJB0a(PDEwithVtrue):
    name = 'QLP_Version_of_HJB0a'
    musys_online = False
    sgmsys_online = False
    f_online = False

    x0_for_train = {'SN': ex_meta.standard_normal}
    x0pil_range = 1.

    HjbClass = HJB0a
    exponential_vx = 2
    ceoff_vx = -0.5 * (HjbClass.c_val * HjbClass.coeff_sgm)**exponential_vx

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.hjb_equ = self.HjbClass(dim_x, **kwargs)
        # self.hjb_equ.nsamp_mc = 100  # only for debugging

    def mu_pil(self, t, x):
        return self.hjb_equ.b(t, x)

    def sgm_pil(self, t, x, dw):
        return self.hjb_equ.sgm_pil(t, x, dw)

    def mu_sys(self, t, x, _v):
        return self.hjb_equ.b(t, x)

    def sgm_sys(self, t, x, v, dw):
        return self.hjb_equ.sgm_sys(t, x, v, dw)

    def tr_sgm2vxx(self, t, x, v, vxx):
        return self.hjb_equ.tr_sgm2vxx(t, x, v, vxx)

    def v(self, t, x):
        return self.hjb_equ.v(t, x)

    def v_term(self, x):
        return self.hjb_equ.v_term(x)

    def f(self, _t, _x, _v):
        return torch.zeros_like(_x[..., [0]])


class QLP_HJB0b(QLP_HJB0a):
    name = 'QLP_Version_of_HJB0b'
    HjbClass = HJB0b


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/loss_martnet.py <==
# Core components of MartNet
import torch
import torch.distributed as dist

from loss_meta import LossCollection


def rdm_vx_prod(v_func: callable,
                t: torch.Tensor,
                x: torch.Tensor,
                dt: torch.Tensor,
                num_samp=1,
                exponential_vx=2,
                shuffle=False):
    samp_shape = torch.Size((num_samp, exponential_vx) + x.shape)
    samp = torch.normal(mean=0.,
                        std=torch.sqrt(dt),
                        size=(samp_shape.numel(), ),
                        device=x.device)
    # reduce variance by antithetic sampling, inspired by deep shotgun
    # https://link.springer.com/article/10.1007/s10915-025-02983-1
    if shuffle:
        samp = torch.concat([samp, -samp], dim=0)
        samp = samp[torch.randperm(2 * samp_shape.numel())]
        samp = samp.reshape((2 * num_samp, ) + samp_shape[1:])
    else:
        samp = samp.reshape(samp_shape)
        samp = torch.concat([samp, -samp], dim=0)
    vnn_on_samp = v_func(t, x + samp)
    prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
    grad_prod = prod / dt**exponential_vx
    return grad_prod


# def rdm_for_grad(self, xt_pil: torch.Tensor, num_samp=1):
#     xt_pil_cut = xt_pil[:-1]
#     samp_shape = (num_samp, self.problem.exponential_vx) + xt_pil_cut.shape
#     samp = torch.normal(
#         mean=0.,
#         std=torch.sqrt(self.dt),
#         size=samp_shape,
#         device=xt_pil.device,
#     )
#     # reduce variance by antithetic sampling
#     samp = torch.concat([samp, -samp], dim=0)
#     xt_samp = xt_pil_cut + samp
#     vnn_on_samp = self.vnn(self.t_path[:-1], xt_samp)
#     prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
#     grad_prod = prod / self.dt**self.problem.exponential_vx
#     return grad_prod


class DfSocMartNet(LossCollection):
    name = 'Df-SocMartNet'

    # DfSocMartNet is equivalent to random difference method for HJB equations.

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

        self.has_vterm = hasattr(self.problem, 'v_term')
        self._rho_val = None
        self._deltam = None

    def init_train(self):
        self.unn = self.net_dict['unn']
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()
        self.unn.train()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()
        self.unn.eval()

    # def rdm_for_grad(self, xt_pil: torch.Tensor, num_samp=1):
    #     xt_pil_cut = xt_pil[:-1]
    #     samp_shape = (num_samp, self.problem.exponential_vx) + xt_pil_cut.shape
    #     samp = torch.normal(mean=0.,
    #                         std=torch.sqrt(self.dt),
    #                         size=samp_shape,
    #                         device=xt_pil.device)
    #     # reduce variance by antithetic sampling, inspired by deep shotgun
    #     # https://link.springer.com/article/10.1007/s10915-025-02983-1
    #     samp = torch.concat([samp, -samp], dim=0)
    #     xt_samp = xt_pil_cut + samp
    #     vnn_on_samp = self.vnn(self.t_path[:-1], xt_samp)
    #     prod = (samp * vnn_on_samp).mean(0).prod(0).sum(-1, keepdim=True)
    #     grad_prod = prod / self.dt**self.problem.exponential_vx
    #     return grad_prod

    def ad_for_grad(self, xt_pil: torch.Tensor):
        # just for debugging

        from torch.func import jacrev, vmap
        xtpil_cut = xt_pil[:-1, ...]
        dx_v = vmap(jacrev(self.vnn, argnums=1), in_dims=0)(
            self.t_path[:-1].repeat((1, xtpil_cut.shape[1], 1)).flatten(0, 1),
            xtpil_cut.flatten(0, 1),
        )
        grad_abs = dx_v.reshape(xtpil_cut.shape[:-1] + (-1, )).abs()
        grad_prod = (grad_abs**self.problem.exponential_vx).sum(-1,
                                                                keepdim=True)
        return grad_prod

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        if self.problem.musys_online is True:
            x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        if self.problem.sgmsys_online is True:
            dwt_shape = x.shape[:-1] + (self.problem.dim_w, )
            dwt = torch.normal(mean=0.,
                               std=torch.sqrt(self.dt),
                               size=dwt_shape,
                               device=self.rank)
            x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:-1])
            v_te = self.problem.v_term(x_next[-1:])
            v_next = torch.cat((v_next0, v_te), dim=0)
        else:
            v_next = self.vnn(t_next, x_next)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xtsys_offline, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.t_path[:-1], xt_pil[:-1])

        # deltam_vgrad: [time, path, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=xtsys_offline,
            f_offline=ft_offline,
            compute_ugrad=True,
        )
        if self.problem.ceoff_vx != 0.:
            rdm_vx = rdm_vx_prod(self.vnn,
                                 self.t_path[:-1],
                                 xt_pil[:-1],
                                 self.dt,
                                 num_samp=1,
                                 exponential_vx=self.problem.exponential_vx)
            # rdm_vx = self.rdm_for_grad(xt_pil)
            # ad_vx = self.ad_for_grad(xt_pil)
            deltam_vgrad = deltam_vgrad + self.problem.ceoff_vx * rdm_vx

        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0., device=mart_loss.device)
        else:
            ctr_loss = deltam_ugrad.mean()
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(xt_pil,
                                               xtsys_offline=xtsys_offline,
                                               f_offline=ft_offline,
                                               compute_ugrad=False)
        rho_bat = self.rhonn(self.t_path[:-1], xt_pil[:-1])
        loss_test = -self.loss_mart(self._deltam, rho_bat)
        return loss_test

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
            # 'pde_loss': 1.0,
            # 'ctr_loss': 1.0,
        }


class SocMartNet(DfSocMartNet):
    name = 'SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert self.problem.sgmsys_online is False, \
            'Currently, SocMartNet is only for HJB equation with sgmsys_online == False'

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        # xtsys_offline is not used in this class

        ut = self.unn(self.t_path, xt_pil)
        if self.problem.f_online is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # The following approximates (mu_sys - mu_pil)^{\top} v_x using finite differences instead of automatic differentiation.
        # This approach is adopted because torch.autograd.grad() is incompatible with torch.nn.parallel.DistributedDataParallel (PyTorch 2.6).
        # See, https://pytorch.org/docs/2.6/generated/torch.nn.parallel.DistributedDataParallel.html#torch.nn.parallel.DistributedDataParallel
        sz_diff = self.dt**2  # The size of the finite difference
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw.detach())
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean.detach()
        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vforw_ugrad = self.vnn(t, x_forw)
            for p in self.vnn.parameters():
                p.requires_grad = True

            deltam_ugrad = (vforw_ugrad - vt.detach()) / sz_diff + fpath_mean
            # print(list(self.unn.parameters()))
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad


class QuasiMartNet(SocMartNet):
    name = 'QuasiMartNet'

    def init_train(self):
        self.unn = None
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                f_offline=None,
                xtsys_offline=None,
                compute_ugrad=False):
        # xtsys_offline and compute_ugrad are not used in this class

        ut = self.vnn(self.t_path, xt_pil)
        if self.problem.f_online is True:
            f_path = self.problem.f(self.t_path, xt_pil, ut)
        else:
            f_path = f_offline
        fpath_mean = (f_path[1:] + f_path[:-1]) / 2

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        if self.has_vterm is True:
            vt = self.vnn(t, xt)
            v_te = self.problem.v_term(xt_pil[-1:])
            v_path = torch.cat((vt, v_te), dim=0)
        else:
            v_path = self.vnn(self.t_path, xt_pil)
            vt = v_path[:-1]
        deltav = (v_path[1:] - vt) / self.dt

        # Approximate (mu_sys - mu_pil)^{\top} v_x by finite difference
        sz_diff = self.dt**2
        musys_val = self.problem.mu_sys(t, xt, ut[:-1])
        mupil_val = self.problem.mu_pil(t, xt)
        delta_mu = musys_val - mupil_val
        x_forw = xt + delta_mu * sz_diff
        vforw_vgrad = self.vnn(t, x_forw)
        deltamu_vdx = (vforw_vgrad - vt) / sz_diff

        deltam_vgrad = deltav + deltamu_vdx + fpath_mean
        return deltam_vgrad, None


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    # DfQuasiMartNet is equivalent to random difference method for quasi-linear parabolic PDEs.

    def init_train(self):
        self.unn = None
        self.vnn = self.net_dict['vnn']
        self.rhonn = self.net_dict['rhonn']
        for net in self.net_dict.values():
            net.train()

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad is not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, vt)
        else:
            f_path = f_offline[:-1]

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


class DfEvMartNet(DfSocMartNet):
    name = 'Df-EvMartNet'

    # This class remains to be improved.

    def init_train(self):
        super().init_train()
        self.problem.register_network(self.vnn)

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # f_offline and compute_ugrad are not used in this class

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)

        if xtsys_offline is None:
            xtsys_offline = xt_pil[:-1]
        x_next = self._xt_next(t, xtsys_offline, vt)
        t_next = self.t_path[1:]
        # with torch.no_grad():
        vnext = self._v_next(t_next, x_next)
        lv = (vnext - vt) / self.dt
        if hasattr(self.problem, 'update_eigenvalue'):
            self.problem.update_eigenvalue(xt, lv, vt)
        delta_mart = lv + self.problem.f(t, xt, vt)
        if hasattr(self.problem, 'shell_deltamart'):
            delta_mart = self.problem.shell_deltamart(t, xt, vt, delta_mart)

        # delta_mart = vt.detach() * delta_mart / vt.detach().mean()
        # print(f"lambda = {lamb.item()}")
        return delta_mart, None

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        rdm = (rho * deltam).unflatten(1, (-1, 2)).mean([0, 1])
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/loss_martnet_strf.py <==
import torch
import torch.distributed as dist

from loss_meta import LossCollection
from loss_martnet import rdm_vx_prod


class SocRdmStrForm(LossCollection):
    name = 'RDM-in-Strong-Formulation for HJB PDE'

    def __init__(self,
                 *args,
                 num_rdmsamp: int = 32,
                 antithetic_variable: bool = True,
                 **kwargs):
        super().__init__(*args, **kwargs)
        self.has_vterm = hasattr(self.problem, 'v_term')

        assert num_rdmsamp % 2 == 0, "num_rdmsamp must be even."
        self.num_rdmsamp = num_rdmsamp
        self.antithetic_variable = antithetic_variable

    def init_train(self):
        self.unn = self.net_dict['unn']
        self.vnn = self.net_dict['vnn']
        for net in self.net_dict.values():
            net.train()

    def _xt_next(self, t: torch.Tensor, x: torch.Tensor, ctr: torch.Tensor):
        x_next = x
        x_next = x_next + self.problem.mu_sys(t, x, ctr) * self.dt
        dwt_shape = torch.Size((int(self.num_rdmsamp // 2), 2) + x.shape[:-1] +
                               (self.problem.dim_w, ))
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=x.device)
        if self.antithetic_variable is True:
            dwt = torch.concat([dwt, -dwt], dim=0)
        x_next = x_next + self.problem.sgm_sys(t, x, ctr, dwt)
        return x_next

    def _v_next(self, t_next, x_next):
        # t_next: [time, path, 1]
        # x_next: [samp of rdm, dim of prod, time, path, dim of x]
        # return: [dim of prod, time, path, 1]
        if self.has_vterm is True:
            v_next0 = self.vnn(t_next[:-1], x_next[:, :, :-1])
            v_te = self.problem.v_term(x_next[:, :, -1:])
            v_next = torch.cat((v_next0, v_te), dim=2)
        else:
            v_next = self.vnn(t_next, x_next)

        v_next = v_next.mean(0)
        return v_next

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=True):
        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        ut = self.unn(t, xt)
        vt = self.vnn(t, xt)

        if self.problem.f_online is True:
            f_path = self.problem.f(t, xt, ut)
        else:
            f_path = f_offline[:-1]

        x_next = self._xt_next(t, xt, ut)
        t_next = self.t_path[1:]
        vnext_ud = self._v_next(t_next, x_next.detach())
        deltam_vgrad = (vnext_ud - vt) / self.dt + f_path.detach()

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(t_next, x_next)
            for p in self.vnn.parameters():
                p.requires_grad = True
            deltam_ugrad = (vnext_vd - vt.detach()) / self.dt + f_path
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [time, path, dim of self]
        # the number of path must be even
        deltam_detach = deltam.detach()
        if self.use_dist is True:
            dist.all_reduce(deltam_detach)
            deltam_detach = deltam_detach / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (deltam_detach[0] * deltam[1] +
                    deltam_detach[1] * deltam[0]).mean() / 4
        return loss_val

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        self._deltam = None

        # deltam_vgrad: [rdm sample, time, path, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(
            xt_pil,
            xtsys_offline=None,
            f_offline=ft_offline,
            compute_ugrad=True,
        )

        if self.problem.ceoff_vx != 0.:
            # ad_vx = self.ad_for_grad(xt_pil)
            args = (self.vnn, self.t_path[:-1], xt_pil[:-1], self.dt)
            kwargs = {
                'num_samp': int(self.num_rdmsamp // 2),
                'exponential_vx': self.problem.exponential_vx
            }
            rdm_vx1 = rdm_vx_prod(*args, **kwargs)
            rdm_vx2 = rdm_vx_prod(*args, **kwargs)
            rdm_vx = torch.stack([rdm_vx1, rdm_vx2], dim=0)
            deltam_vgrad = deltam_vgrad + self.problem.ceoff_vx * rdm_vx

        mart_loss = self.loss_mart(deltam_vgrad)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0., device=mart_loss.device)
        else:
            ctr_loss = deltam_ugrad.mean()
        loss_tot = mart_loss + ctr_loss

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        return loss_tot

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        return 'no asc loss'

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
        }


class QuasiRdmStrForm(SocRdmStrForm):
    name = 'RDM-in-Strong-Formulation for Quasi-linear PDE'

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        for net in self.net_dict.values():
            net.train()

    def delta_m(self,
                xt_pil,
                xtsys_offline=None,
                f_offline=None,
                compute_ugrad=None):
        # compute_ugrad, xtsys_offline, f_offline are not used

        t = self.t_path[:-1]
        xt = xt_pil[:-1]
        vt = self.vnn(t, xt)
        f_path = self.problem.f(t, xt, vt)

        x_next = self._xt_next(t, xt, vt)
        t_next = self.t_path[1:]
        vnext_val = self._v_next(t_next, x_next)
        deltam_val = (vnext_val - vt) / self.dt + f_path
        return deltam_val, None


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/loss_meta.py <==
# core components for loss functions and training functions
import abc
import math
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Union

import torch
import torch.distributed as dist
from torch import nn
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import PDE, BVP, isin_ddp


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


def make_gpumem_recoder(device_type: str) -> Callable[[], dict]:
    # produce a function "recoder()" that records the peak gpu memory usage,
    # and resets the peak memory stats after recording.

    if device_type == 'cuda':
        gpu_module = torch.cuda
    elif device_type == 'xpu':
        gpu_module = torch.xpu
    else:
        return lambda: {}

    if isin_ddp():

        num_gpus = gpu_module.device_count()
        current_rank = dist.get_rank()
        gpu_module.reset_peak_memory_stats(current_rank)

        def recoder():
            mem_list = [torch.tensor(0.) for _ in range(num_gpus)]
            mem_max = gpu_module.max_memory_allocated(current_rank) / (1024**2)
            mem_max = torch.tensor(mem_max)
            dist.all_gather(mem_list, mem_max)
            mem_dict = {}
            for i in range(num_gpus):
                key = f'peak_memory_{device_type}{i}_MB'
                mem_dict[key] = mem_list[i].cpu().item()
            gpu_module.reset_peak_memory_stats(current_rank)
            return mem_dict
    else:
        gpu_module.reset_peak_memory_stats()

        def recoder():
            mem_dict = {}
            mem_max = gpu_module.max_memory_allocated() / (1024**2)
            mem_dict[f'peak_memory_{device_type}0_MB'] = mem_max
            gpu_module.reset_peak_memory_stats()
            return mem_dict

    return recoder


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, 
    it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


class LossCollection(metaclass=abc.ABCMeta):
    name = 'MetaClassLossCollection'

    def __init__(self,
                 problem: PDE,
                 net_dict: dict[str, nn.Module],
                 num_dt: int = 100,
                 dt=None,
                 use_dist: bool = False,
                 rank: int = 0) -> None:
        self.problem = problem
        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1
        self.use_dist = use_dist
        self.rank = rank
        self.net_dict = net_dict

        self.num_dt = num_dt
        if dt is not None and (not isinstance(problem, BVP)):
            raise ValueError(
                "The 'dt' argument should only be provided for BVP problems.")

        if not isinstance(problem, BVP):
            te = self.problem.te
        else:
            te = dt
        self.dt = (te - self.problem.t0) / num_dt
        t_path = torch.linspace(self.problem.t0, te, self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.device = self.check_devices()

    def check_devices(self):
        net_devices = [
            net.parameters().__next__().device
            for net in self.net_dict.values()
        ]
        assert all(device == net_devices[0] for device in
                   net_devices), "All networks must be on the same device."
        return net_devices[0]

    def log_func(self) -> dict:
        return {}

    @abstractmethod
    def init_train(self) -> None:
        pass

    def finalize_train(self) -> None:
        for net in self.net_dict.values():
            net.eval()

    def init_desc(self) -> None:
        pass

    def init_asc(self) -> None:
        pass

    @abstractmethod
    def loss_desc(self,
                  xt_pil,
                  xtsys_offline=None,
                  ft_offline=None) -> torch.Tensor:
        pass

    @abstractmethod
    def loss_asc(self,
                 xt_pil,
                 xtsys_offline=None,
                 ft_offline=None) -> Union[torch.Tensor, str]:
        # If there is no asc loss, return 'no asc loss'
        pass


def train(
    loss_collection: LossCollection,
    pathsamp_func: Callable[[int], tuple],
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Union[Optimizer, Sequence[Optimizer]],
    batsize: int = 64,
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    if isinstance(optim_asc, Optimizer):
        optim_asc = (optim_asc, )

    log_func = (lambda _it, _t, _x: {}) if log_func is None else log_func
    hist_dict = {}

    # Ensure that the batch size is even for unbiased gradient estimation
    batsize = math.ceil(batsize / 2) * 2
    rt0 = time.time()
    loss_collection.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    mem_recoder = make_gpumem_recoder(loss_collection.device.type)
    scaler = GradScaler(device=loss_collection.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):
        xt_pil, xtsys_offline, ft_offline = pathsamp_func(batsize)

        loss_collection.init_desc()
        for _ in range(step_desc):
            loss_desc = loss_collection.loss_desc(xt_pil,
                                                  xtsys_offline=xtsys_offline,
                                                  ft_offline=ft_offline)

            # if hasattr(loss_collection.problem, 'additional_loss'):
            #     loss_desc = loss_desc + self.problem.additional_loss(
            #         self.t_path, xt_pil, self.vnn)

            if torch.isnan(loss_desc).any():
                raise ValueError(
                    f"NaN detected in loss_asc at iteration {it}. Stopping training."
                )

            scaler.scale(loss_desc).backward()
            for opt in optim_desc:
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt)
                opt.zero_grad()
            scaler.update()

        loss_collection.init_asc()
        for _ in range(step_asc):
            loss_asc = loss_collection.loss_asc(xt_pil,
                                                xtsys_offline=xtsys_offline,
                                                ft_offline=ft_offline)
            if loss_asc == 'no asc loss':
                continue
            else:
                loss_asc.backward()
                for opt in optim_asc:
                    opt.step()
                    opt.zero_grad()

        for sch in schs:
            sch.step()

        # Log the training information
        rt = time.time() - rt0
        newlog_dict = {}
        with torch.no_grad():
            newlog_dict = log_func(it, loss_collection.t_path,
                                   xt_pil) 
        newlog_dict.update(loss_collection.log_func())  
        
        # newlog_dict = {k: 1.0 for k, v in newlog_dict.items()}
        
        mem_dict = mem_recoder()
        new_histkeys = ['it', 'rt'] + list(newlog_dict.keys()) + list(
            mem_dict.keys())
        new_histvals = [it, rt] + list(newlog_dict.values()) + list(
            mem_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()
        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            mem_peak = mem_dict.get(
                f'peak_memory_{loss_collection.device.type}{loss_collection.rank}_MB',
                float('nan'))
            pr_str = f"rank: {loss_collection.rank}, peak_gpu_memory: {mem_peak:.5g}\niter step: [{it}/{max_iter}], rt: {rt:.2f}, lr: {lr:.5}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    loss_collection.finalize_train()
    return hist_dict


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/loss_pinn.py <==
import torch
from torch.func import grad_and_value, jacrev
from loss_meta import LossCollection
from ex_meta import isin_ddp


def dt_dx_dxx_single(func, t, x):
    # t shape: [1]
    # x shape: [dim_x]
    # func: (t, x) -> y, y shape: []
    # output: (\partial_t, \partial_x, \partial_xx) func(t, x), with shape [], [dim_x], [dim_x, dim_x]

    def wrap_func(_t, _x):
        y = func(_t, _x).squeeze()
        return y, y

    func_dy_y = grad_and_value(wrap_func, argnums=(0, 1), has_aux=True)

    def wrap_dy_y(_t, _x):
        (dydt, dydx), (y, _) = func_dy_y(_t, _x)
        return dydx, (y, dydt, dydx)

    func_ddy_y = jacrev(wrap_dy_y, argnums=1, has_aux=True)
    dydxx, (y, dydt, dydx) = func_ddy_y(t, x)
    return y, dydt, dydx, dydxx


def dt_dx_dxx(func, t, x):
    # t shape: [some batch dims, 1]
    # x shape: [some batch dims, dim_x]
    # func: (t, x) -> y, y shape: [some batch dims, 1]
    # output: y, dydt, dydx, dydxx with shape [some batch dims, 1], [some batch dims, 1, dim_x], [some batch dims, 1, dim_x, dim_x]

    req_grad_t = t.requires_grad
    req_grad_x = x.requires_grad
    t.requires_grad_(True)
    x.requires_grad_(True)

    dim_x = x.shape[-1]
    batch_shape = t.shape[:-1]
    t_flat = t.reshape(-1, 1)
    x_flat = x.reshape(-1, dim_x)

    y, dydt, dydx, dydxx = torch.vmap(
        dt_dx_dxx_single,
        in_dims=(None, 0, 0),
        out_dims=0,
    )(func, t_flat, x_flat)
    y = y.reshape(batch_shape + (1, ))
    dydt = dydt.reshape(batch_shape + (1, ))
    dydx = dydx.reshape(batch_shape + (1, dim_x))
    dydxx = dydxx.reshape(batch_shape + (1, dim_x, dim_x))

    t.requires_grad_(req_grad_t)
    x.requires_grad_(req_grad_x)
    return y, dydt, dydx, dydxx


class QuasiPinn(LossCollection):
    name = 'PINN-for-Quasi-Linear-PDE'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        assert isin_ddp() is False, f"{self} does not support DDP currently."

    def log_func(self):
        return {'pde_loss': self._pde_loss}

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        self.unn = None
        for net in self.net_dict.values():
            net.train()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        t_expand = self.t_path.expand_as(xt_pil[..., :1])
        t, x = t_expand[:-1].detach(), xt_pil[:-1].detach()
        t_term = t_expand[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        v, dvdt, dvdx, dvdxx = dt_dx_dxx(self.vnn, t, x)
        drift = torch.einsum(
            '...i, ...ji->...j',
            self.problem.mu_sys(t, x, v),
            dvdx,
        )
        sgm2dydxx = self.problem.tr_sgm2vxx(t, x, v, dvdxx)
        dv = dvdt + drift + 0.5 * sgm2dydxx

        if self.problem.ceoff_vx != 0.:
            dv = dv + self.problem.ceoff_vx * (dvdx.pow(
                self.problem.exponential_vx)).sum(-1)

        f = self.problem.f(t, x, v)
        loss_pde = (dv + f).pow(2).mean()
        if hasattr(self.problem, 'v_term'):
            loss_pde = loss_pde + (self.problem.v_term(x_term) -
                                   self.vnn(t_term, x_term)).pow(2).mean()

        # ========== log ==========
        self._pde_loss = loss_pde.detach().abs().item()
        return loss_pde

    def loss_asc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        return 'no asc loss'


class SocPinn(QuasiPinn):
    name = 'PINN-for-HJB'

    def log_func(self):
        return {
            'pde_loss': self._pde_loss,
            'ctr_loss': self._ctr_loss,
        }

    def init_train(self):
        self.vnn = self.net_dict['vnn']
        self.unn = self.net_dict['unn']
        for net in self.net_dict.values():
            net.train()

    def loss_desc(self, xt_pil, xtsys_offline=None, ft_offline=None):
        t, x = self.t_path[:-1].detach(), xt_pil[:-1].detach()
        t_term = self.t_path[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        t_expand = self.t_path.expand_as(xt_pil[..., :1])
        t, x = t_expand[:-1].detach(), xt_pil[:-1].detach()
        t_term = t_expand[-1, ...].detach()
        x_term = xt_pil[-1, ...].detach()

        u = self.unn(t, x)
        mu = self.problem.mu_sys(t, x, u)
        _, dvdt, dvdx, dvdxx = dt_dx_dxx(self.vnn, t, x)
        drift = torch.einsum('...i, ...ji->...j', mu.detach(), dvdx)
        sgm2dydxx = self.problem.tr_sgm2vxx(t, x, u.detach(), dvdxx)
        dv = dvdt + drift + 0.5 * sgm2dydxx

        if self.problem.ceoff_vx != 0.:
            dv = dv + self.problem.ceoff_vx * (dvdx.pow(
                self.problem.exponential_vx)).sum(-1)

        f = self.problem.f(t, x, u)
        loss_pde = (dv + f.detach()).pow(2).mean()
        loss_pde = loss_pde + (self.problem.v_term(x_term) -
                               self.vnn(t_term, x_term)).pow(2).mean()

        cost = torch.einsum('...i, ...ji->...j', mu, dvdx.detach())
        cost = cost + 0.5 * self.problem.tr_sgm2vxx(t, x, u, dvdxx.detach())
        ctr_loss = (cost + f).mean()
        loss_tot = loss_pde + ctr_loss
        # ========== log ==========
        self._pde_loss = loss_pde.detach().abs().item()
        self._ctr_loss = ctr_loss.detach().item()

        return loss_tot


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast
from torch.nn.parameter import Parameter

from ex_meta import isin_ddp


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def call(self, t, x):
            subnet_output = torch.stack(
                [
                    subnet(t, s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

        def forward(self, t, x):
            return self.call(t, x)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def call(self, t, x):
            scale = self.scale_net(t, x)
            output = self.backbone_net(t, scale * x)
            return output

        def forward(self, t, x):
            return self.call(t, x)

    return VarScaleNN()


def make_inputlayer(dim_in, dim_out, fourier_frequency=None):
    if fourier_frequency is not None:
        min_freq, max_freq = fourier_frequency
        ff_layer = FourierFeatures(min_frequency=min_freq,
                                   max_frequency=max_freq)
        outdim_fflayer = 2 * ff_layer.num_freqs * dim_in
        xlayer = nn.Sequential(
            ff_layer,
            nn.Linear(outdim_fflayer, dim_out),
        )
    else:
        xlayer = nn.Linear(dim_in, dim_out)
    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool = False,
    batch_norm: bool = False,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if batch_norm is True:
                layers.append(nn.BatchNorm1d(xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    nn_seq = nn.Sequential(*layers)
    if isin_ddp() and batch_norm:
        nn_seq = nn.SyncBatchNorm.convert_sync_batchnorm(nn_seq)
        # print("Using SyncBatchNorm in DDP.")

    return nn.Sequential(*layers)


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 batch_norm=False,
                 scale_ub=1.0,
                 scale_lb=1.0,
                 fourier_frequency=None,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(
            xdims[0],
            xdims[1],
            fourier_frequency=fourier_frequency,
        )
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
            batch_norm=batch_norm,
        )

        if (scale_ub != 1.0) or (scale_lb != 1.0):
            w = torch.linspace(scale_lb, scale_ub, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        if shell_func is None:
            self.shell_func = self.__default_shellfunc
        else:
            self.shell_func = shell_func

    def __default_shellfunc(self, _x, y):
        return y

    def call(self, _t, x):
        
        if x.ndim > 1:
            # flatten for the using of BatchNorm1d
            batch_dim = x.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            batch_dim = ()
            flat_x = x
        y = self.xlayer(flat_x)
        y = self.hidden_layers(y)
        y = self.scale_layer(y)
        y = self.shell_func(flat_x, y)
        if x.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y

    def forward(self, _t, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(_t, x)
        return y.float()

    @property
    def module(self):
        return self


class EigenFuncValue(DNNx):

    def __init__(self, xdims, init_lamb=1.0, **kwargs):
        super().__init__(xdims, **kwargs)
        self.lamb = Parameter(torch.tensor(init_lamb))

    def eigenfunc_parameters(self):
        params = [p for n, p in self.named_parameters() if n != "lamb"]
        return params

    def eigenval_parameters(self):
        return [self.lamb]


class DNNtx(DNNx):

    def __init__(self, xdims: list, **kwargs):
        super().__init__(xdims, **kwargs)
        self.tlayer = nn.Linear(1, xdims[1])

    def call(self, t, x):
        tx = self.tlayer(t) + self.xlayer(x)
        if tx.ndim > 1:
            # flatten for the using of BatchNorm1d
            flat_tx = tx.flatten(end_dim=-2)
            batch_dim = tx.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            flat_tx = tx
            batch_dim = ()
            flat_x = x
        ltx = self.hidden_layers(flat_tx)
        y = self.shell_func(flat_x, self.scale_layer(ltx))
        if tx.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/plot_csv_eps.py <==
import os
from itertools import cycle
from pathlib import Path
from typing import Dict, List, Optional

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
from sav_res_via_runtask import plot_hist

PERT_DICT = {
    '0': '0',
    '1div8': '1/8',
    '1div4': '1/4',
    '1div2': '1/2',
    '1': '1',
}


def get_csv_files(
    directdiory: str,
    filename_filter: Optional[str] = None,
) -> list:
    """
    Read all CSV file paths from the specified directory, 
    optionally filtering by a specific filename pattern.
    """
    csv_files = []
    if not os.path.exists(directdiory):
        return csv_files

    for filename in os.listdir(directdiory):
        if filename.endswith('.csv'):
            if (filename_filter is None) or (filename_filter in filename):
                csv_files.append(os.path.join(directdiory, filename))

    if len(csv_files) == 0:
        print(
            f"No CSV files found in {directdiory} with filter '{filename_filter}'"
        )
    return csv_files


def pert_from_filename(filename: str) -> float:

    pert_str = filename.split('Pert')[-1].split('_')[0]
    pert = PERT_DICT[pert_str]
    index = list(PERT_DICT.keys()).index(pert_str)
    return pert, index


def parse_resonline_eps(csv_list: List[str]) -> Dict[str, float]:
    index = []
    labels = []
    coord = []
    vtrue = []
    vappr = []
    for csv in csv_list:
        df = pd.read_csv(csv)
        pert_val, idx = pert_from_filename(os.path.basename(csv))
        index.append(idx)
        labels.append(r'$\epsilon = ' + f'{pert_val}$')
        coord.append(df['# coord_S2'].values)
        vtrue.append(df['vtrue_S2'].values)
        vappr.append(df['vappr_S2'].values)

    v_list = [vtrue[0]] + [vappr[i] for i in index]
    labels = ['True'] + [labels[i] for i in index]
    return coord[0], v_list, labels


def plot_on_curve(
        s,
        v_list,
        sav_prefix,
        labels=None,
        ylim=None,
        alpha=0.85,
        figsize=(6, 3.5),
        legend_loc='upper left',
        bbox_to_anchor=(1.05, 1),
        markers=None,
        linestyle_of_true='-',
):
    num_v = len(v_list)
    if labels is None:
        labels = [None] * num_v
    cmap = plt.get_cmap('tab10')(np.arange(num_v))
    if markers is None:
        markers = cycle(('x', '+', 's', 'D', '^', 'v', 'o'))

    plt.figure(figsize=figsize)
    for i in range(num_v):
        if labels[i] == 'True':
            plt.plot(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=None,
                linestyle=linestyle_of_true,
            )
        else:
            plt.scatter(
                s,
                v_list[i],
                label=labels[i],
                color=cmap[i],
                marker=next(markers),
                s=25,
                alpha=alpha,
            )

    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend(bbox_to_anchor=bbox_to_anchor, loc=legend_loc)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.tight_layout()
    plt.savefig(sav_prefix, dpi=600)
    plt.close()


def plot_perturb():
    # 绘制关于 HJB 方程包含 perturbation 项的数值结果

    dir = './m140m141_hc1a_pert/outputs'
    # Change this to your directory containing CSV files
    csv_files = get_csv_files(dir, filename_filter='res_on_line')

    coord, v_list, labels = parse_resonline_eps(csv_files)
    plot_on_curve(
        coord,
        v_list,
        sav_prefix='./hjb1a_pert.pdf',
        labels=labels,
    )


def read_csv_without_wellsign(path):
    with open(path, 'r') as f:
        columns = f.readline().strip().replace('# ', '').split(',')
    return pd.read_csv(path, skiprows=1, header=None, names=columns)


def compare_mscale_dnn():
    figsize = (5, 3.5)
    nw_to_dir = {
        'Standard DNN': './result/m164_hc2-rpt5/outputs',
        'MscaleDNN': './result/m169_hc2_Mscale_S2S3/outputs',
    }
    nw_to_linedf = {}
    nw_to_logdf = {}
    for nw, dir in nw_to_dir.items():
        csv_line = get_csv_files(dir, filename_filter='r0_res_on_line')[0]
        csv_log = get_csv_files(dir, filename_filter='r0_log')[0]

        df_line = read_csv_without_wellsign(csv_line)
        df_log = read_csv_without_wellsign(csv_log)
        nw_to_linedf[nw] = df_line
        nw_to_logdf[nw] = df_log

    labels = list(nw_to_dir.keys())
    for line in ['S2', 'S3']:
        coord = nw_to_linedf[labels[0]][f'coord_{line}'].values
        vtrue = nw_to_linedf[labels[0]][f'vtrue_{line}'].values
        vappr = [
            nw_to_linedf[k][f'vappr_{line}'].values
            for k in nw_to_linedf.keys()
        ]
        plot_on_curve(coord, [vtrue] + vappr,
                      sav_prefix=f'./Plot_res_on_{line}.pdf',
                      labels=['True'] + labels,
                      figsize=figsize,
                      legend_loc='upper center',
                      bbox_to_anchor=None,
                      alpha=1.0,
                      markers=cycle(('v', 'X')),
                      linestyle_of_true='-')

    iter_steps = [nw_to_logdf[k]['it'].values for k in nw_to_dir.keys()]
    linf_err = [nw_to_logdf[k]['rel_linferr'].values for k in nw_to_dir.keys()]
    color_list = plt.get_cmap('tab10')(np.arange(1, len(iter_steps) + 1))
    plot_hist('./Plot_linf_err.pdf',
              iter_steps,
              linf_err,
              lable_list=labels,
              figsize=figsize,
              color_list=color_list)


if __name__ == "__main__":
    # plot_perturb()
    compare_mscale_dnn()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/run_crtest.py <==
import os
from itertools import product
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from runtask import DEFAULT_CONFIG, get_config, run_task


def plot_cr(dt, err, sav_name: str, fit_index=None):
    if len(dt) != len(err):
        raise ValueError(
            "The lengths of dt and error arrays must be the same.")

    log_dt = np.log10(dt)
    log_error = np.log10(err)
    if fit_index is None:
        slope, intercept = np.polyfit(log_dt, log_error, 1)
    else:
        slope, intercept = np.polyfit(log_dt[fit_index], log_error[fit_index],
                                      1)

    y_med = np.mean(log_error)
    x_interval = log_dt.max() - log_dt.min()
    y_interval = 1.2 * max(x_interval, log_error.max() - log_error.min())
    y_min = y_med - y_interval / 2
    y_max = y_med + y_interval / 2

    fit_line = slope * log_dt + intercept
    xlabel = r'$\log_{10}(\Delta t)$'
    ylabel = r'$\log_{10}(\text{RE}_1)$'
    if intercept < 0:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} - {-intercept:.2f}"
    else:
        lab_line = f"{ylabel} = {slope:.2f}{xlabel} + {intercept:.2f}"
    plt.figure()
    plt.plot(log_dt, log_error, 'bo')
    plt.plot(log_dt, fit_line, 'r-', label=lab_line)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.legend()
    plt.ylim(y_min, y_max)

    plt.grid(True)
    ax = plt.gca()
    ax.set_aspect(1)

    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}.pdf')


def get_error_from_csv(csv_dir, sav_name: str):
    files = os.listdir(csv_dir)
    files = [file for file in files if 'r0_log.csv' in file]
    files.sort()

    ndt_list = [int(file.split('_')[5][1:]) for file in files]
    histdf_list = [pd.read_csv(f'{csv_dir}/{file}') for file in files]
    l1err_list = [histdf.iloc[-1]['rel_l1err'] for histdf in histdf_list]
    linferr_list = [histdf.iloc[-1]['rel_linferr'] for histdf in histdf_list]
    everr_list = [histdf.iloc[-1]['rel_everr'] for histdf in histdf_list]
    error_df = pd.DataFrame({
        'ndt': ndt_list,
        'mean_l1err': l1err_list,
        'mean_linferr': linferr_list,
        'mean_everr': everr_list,
    })
    error_df.to_csv(f'{sav_name}.csv', index=False)
    return error_df


def find_and_plot_cr(example,
                     dimx,
                     repeat_time,
                     numdt_list,
                     width_func=None,
                     output_dir='./outputs_cr'):

    l1err_list = []
    linferr_list = []
    sav_name = f'{output_dir}/CR_{example}_d{dimx}'
    csv_path = f'{sav_name}.csv'
    for ndt in numdt_list:

        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'output_dir', output_dir)
        config.set('Example', 'name', example)
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'repeat_time', str(repeat_time))
        if width_func is not None:
            config.set('Network', 'width_u', str(width_func(dimx)))
            config.set('Network', 'width_v', str(width_func(dimx)))
        config.set('Training', 'num_dt', str(ndt))
        hist = run_task(config, sav_name=f'{sav_name}_ndt{ndt}')
        last_hist = hist.iloc[-1]
        l1err_list.append(last_hist['rel_l1err']['mean'])
        linferr_list.append(last_hist['rel_linferr']['mean'])

        Path(csv_path).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(
            {
                'dt': 1 / ndt,
                'mean_l1err': last_hist['rel_l1err']['mean'],
                'mean_linferr': last_hist['rel_linferr']['mean'],
            },
            index=[0]).to_csv(csv_path,
                              index=False,
                              mode='a',
                              header=not Path(csv_path).exists())

    dt = np.array([1 / ndt for ndt in numdt_list])
    mean_l1err = np.array(l1err_list)
    mean_linferr = np.array(linferr_list)

    print(f"dt: {dt}")
    print(f"mean_l1err: {mean_l1err}")
    print(f"mean_linferr: {mean_linferr}")

    plot_cr(dt, mean_l1err, f'{sav_name}_l1')
    plot_cr(dt, mean_linferr, f'{sav_name}_linf')


def plt_cr_from_csv():
    csv_dir = "./outputs_d10_useLambNetwork"
    error_df = get_error_from_csv(csv_dir, "error")
    idx = range(len(error_df))
    te = 0.5
    ndt = error_df['ndt'][idx]
    l1err = error_df['mean_l1err'][idx]
    linferr = error_df['mean_linferr'][idx]
    everr = error_df['mean_everr'][idx]

    plot_cr(te / ndt, l1err, 'cr_l1')
    plot_cr(te / ndt, linferr, 'cr_linf')
    plot_cr(te / ndt, everr, 'cr_ev')


def crtest():

    example_list = ['PBE1S1', 'PBE2S1', 'PBE3S1', 'PBE4S1', 'PBE5S1']  # HJB0
    dimx_list = [10]
    repeat_time = 5
    width_func = lambda d: d + 200

    numdt_list = [6, 8, 12, 18, 26, 38, 56, 82, 120]
    for example, dimx in product(example_list, dimx_list):
        find_and_plot_cr(
            example,
            dimx,
            repeat_time,
            numdt_list,
            width_func=width_func,
        )


if __name__ == '__main__':
    crtest()
    # plt_cr_from_csv()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/runtask.py <==
# The core function of this script is run_task.
import ast
import math
import os
import random
import socket
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path
from typing import Dict, Iterable, Optional

import matplotlib
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist
import torch.multiprocessing as mp
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_bvp
import ex_evp
import ex_hjb_constantceff
import ex_hjb_hopfcole
import ex_miscellany
import ex_pde_linear
import ex_qlp
import loss_martnet
import loss_martnet_strf
import loss_pinn
from ex_bvp import PBE1
from ex_evp import EVP
from ex_meta import BVP, HJB, PDE, PDEwithVtrue
from loss_meta import LossCollection, train
from networks import (DNNtx, DNNx, EigenFuncValue, make_multi_scale_net,
                      make_var_scale_net)
from sampling import PathSampler
from sav_res_via_runtask import (plot_hist_summary, plot_path_summary,
                                 save_pathres, summary_hist, summary_repath)

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'

# Please ensure that class names are unique across the modules listed in EXAMPLE_MODULES.
EXAMPLE_MODULES = (
    ex_hjb_hopfcole,
    ex_hjb_constantceff,
    ex_miscellany,
    ex_pde_linear,
    ex_evp,
    ex_qlp,
    ex_bvp,
)

LOSS_MODULES = (
    loss_martnet,
    loss_pinn,
    loss_martnet_strf,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def collect_classes(modules: Iterable) -> Dict['str', type]:
    """Collects and returns all custom classes from the modules in 'modules' while ensuring no name conflicts."""

    class_to_modules = {}
    class_registry = {}

    for module in modules:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        mod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {mod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def set_seed(config, rank: int = 0):
    seed_str = config.get('Environment', 'seed')
    if seed_str == "None":
        return None
    else:
        seed = ast.literal_eval(seed_str) + rank
        torch.manual_seed(seed)
        torch.cuda.manual_seed_all(seed)
        torch.xpu.manual_seed(seed)
        np.random.seed(seed)
        random.seed(seed)
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def get_config(path):
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    dtype = config['Environment']['torch_dtype']
    if dtype == 'float64':
        torch.set_default_dtype(torch.float64)
    elif dtype == 'float32':
        torch.set_default_dtype(torch.float32)
    elif dtype == 'float16':
        torch.set_default_dtype(torch.float16)
    else:
        raise ValueError(f"Unsupported torch.dtype: {dtype}")
    # print(f"Default torch dtype set to: {torch.get_default_dtype()}")
    # print(f"TF32 enabled: {torch.backends.cuda.matmul.allow_tf32}")


def print_gpu():
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        print(f"GPU {rank}: {properties.name}")
        print("Memory: ", properties.total_memory)


def parse_device(config):
    dev_conf = config['Environment']['device']
    n_cuda = torch.cuda.device_count()
    n_xpu = torch.xpu.device_count()

    if dev_conf == 'default':
        if n_cuda > 0:
            device = 'cuda'
        elif n_xpu > 0:
            device = 'xpu'
        else:
            device = 'cpu'
    elif dev_conf in ('cuda', 'xpu') and (max(n_cuda, n_xpu) == 0):
        warnings.warn('GPU is unavailable. Use cpu instead.')
        device = 'cpu'
    elif dev_conf == 'cuda' and (n_cuda > 0):
        device = 'cuda'
    elif dev_conf == 'xpu' and (n_xpu > 0):
        device = 'xpu'
    elif dev_conf == 'cpu':
        device = 'cpu'
    else:
        raise ValueError(
            f"Invalid config setting: config[Environment][device] = {dev_conf}"
        )

    if device in ('cuda', 'xpu'):
        print_gpu()
        n_gpu = n_cuda if device == 'cuda' else n_xpu
        ws_str = config['Environment']['world_size']
        if ws_str == 'auto':
            world_size = n_gpu
        else:
            world_size = int(ws_str)
            if world_size > n_gpu:
                world_size = n_gpu
                warnings.warn(
                    f'Available GPUs is less than world_size = {world_size}. \n Reset world_size = {n_gpu}.'
                )
    else:
        world_size = 1
    return device, world_size


def get_free_port():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
    port = random.randint(1024, 65535)
    while True:
        try:
            sock.bind(('localhost', port))
            break
        except socket.error:
            port = random.randint(1024, 65535)
    sock.close()
    return port


def init_processgp(rank, world_size):
    try:
        dist.init_process_group(backend="nccl",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Using nccl backend')
    except RuntimeError:
        dist.init_process_group(backend="gloo",
                                rank=rank,
                                world_size=world_size)
        if rank == 0:
            print('Nccl is unavailable. Use gloo backend instead.')


def set_master(config):
    mp_str = config.get('Environment', 'master_port')
    if mp_str == 'random':
        master_port = get_free_port()
    else:
        master_port = int(mp_str)
    use_libuv = config.get('Environment', 'use_libuv')

    os.environ['MASTER_ADDR'] = 'localhost'
    os.environ['MASTER_PORT'] = str(master_port)
    os.environ["USE_LIBUV"] = use_libuv
    print(f'Master Port: {master_port}')


def parse_example(config, use_dist) -> PDE:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    try:
        example_class = collect_classes(EXAMPLE_MODULES)[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    example = example_class(dim_x, use_dist=use_dist)
    return example


def parse_network_settings(config, example: PDE, use_dist=False, rank=0):
    vnn, optim_v, sch_v = parse_v(config,
                                  example,
                                  use_dist=use_dist,
                                  rank=rank)
    settings = {
        'example': example,
        'nets': {
            'vnn': vnn
        },
        'optim_desc': [optim_v],
        'schs': [sch_v]
    }
    if isinstance(example, HJB):
        unn, optim_u, sch_u = parse_u(config,
                                      example,
                                      use_dist=use_dist,
                                      rank=rank)
        settings['nets'].update({'unn': unn})
        settings['optim_desc'].append(optim_u)
        settings['schs'].append(sch_u)
        settings['method'] = config.get('Example', 'method_soc')
    elif isinstance(example, EVP):
        optim_lamb, sch_lamb = parse_lamb(
            config,
            vnn.module.eigenval_parameters(),
        )
        settings['method'] = config.get('Example', 'method_evp')
        settings['optim_desc'].append(optim_lamb)
        settings['schs'].append(sch_lamb)
    else:
        settings['method'] = config.get('Example', 'method_pde')

    if settings['method'] not in ('SocPinn', 'SocRdmStrForm', 'QuasiPinn',
                                  'QuasiRdmStrForm'):
        rhonn, optim_rho, sch_rho = parse_rho(config,
                                              example,
                                              use_dist=use_dist,
                                              rank=rank)
        settings['nets'].update({'rhonn': rhonn})
        settings['schs'].append(sch_rho)
        settings['optim_asc'] = (optim_rho, )
    else:
        settings['optim_asc'] = ()
    return settings


def parse_log_func(config, settings, use_dist=False) -> callable:
    example = settings['example']
    if isinstance(example, HJB):
        num_cost_path = config.getint('Example', 'num_cost_path')
        if use_dist is True:
            num_cost_path = max(1, int(num_cost_path // dist.get_world_size()))
        log_func = example.produce_logfunc(
            settings['nets']['vnn'],
            settings['nets']['unn'],
            num_cost_path=num_cost_path,
        )
    else:
        log_func = example.produce_logfunc(settings['nets']['vnn'])
    return log_func


def parse_loss_clt(config, settings, use_dist=False, rank=0) -> LossCollection:
    ClassLossClt = collect_classes(LOSS_MODULES)[settings['method']]
    kwargs = {
        'use_dist': use_dist,
        'rank': rank,
    }
    if isinstance(settings['example'], BVP):
        kwargs['num_dt'] = 1
        kwargs['dt'] = eval(config.get('BVP', 'dt'))
    else:
        kwargs['num_dt'] = config.getint('Training', 'num_dt')
    if settings['method'] in ('SocRdmStrForm', 'QuasiRdmStrForm'):
        kwargs['num_rdmsamp'] = config.getint('RdmStrForm', 'num_rdmsamp')
        kwargs['antithetic_variable'] = config.getboolean(
            'RdmStrForm', 'antithetic_variable')

    loss_clt = ClassLossClt(settings['example'], settings['nets'], **kwargs)

    return loss_clt


def parse_pathsampler(config,
                      example,
                      ctr_func,
                      world_size=1,
                      rank=0) -> callable:
    epochsize = config.getint('Training', 'epochsize')
    epochsize = max(1, int(epochsize // world_size))
    ip_time_gap = 1.0 if world_size > 1 else 0.0

    rate_newpath = config.getfloat('Training', 'rate_newpath')
    if isinstance(example, BVP):
        num_dt = 1
        dt = eval(config.get('BVP', 'dt'))
    else:
        num_dt = config.getint('Training', 'num_dt')
        dt = None

    path_sampler = PathSampler(example,
                               epochsize,
                               num_dt=num_dt,
                               dt=dt,
                               rank=rank,
                               ctr_func=ctr_func,
                               rate_newpath=rate_newpath,
                               ip_time_gap=ip_time_gap)
    return path_sampler.get_pathbat


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, pde, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound

    if isinstance(pde, PBE1) or isinstance(pde, EVP):
        scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    else:
        scale_net = DNNtx(num_units, shell_func=shell_func, **kwargs_dnn)

    return scale_net


def parse_u(config, pde: HJB, use_dist=False, rank=0):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
    }
    unn_generator = lambda: DNNtx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        unn = DDP(unn.to(rank),
                  device_ids=[rank],
                  broadcast_buffers=not batch_norm)

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
    }

    if isinstance(pde, EVP):

        def vnn_generator():
            return EigenFuncValue(num_units,
                                  init_lamb=pde.lamb_init,
                                  fourier_frequency=pde.fourier_frequency,
                                  **kwargs_dnn)

    elif isinstance(pde, PBE1):
        vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    elif isinstance(pde, BVP):
        vnn_generator = lambda: DNNx(
            num_units, shell_func=pde.v_shellfunc, **kwargs_dnn)
    else:
        vnn_generator = lambda: DNNtx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        vnn = DDP(vnn.to(rank),
                  device_ids=[rank],
                  broadcast_buffers=not batch_norm)

    params = vnn.module.eigenfunc_parameters() if isinstance(
        pde, EVP) else vnn.parameters()

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(params, lr=lr0_v, **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_lamb(config, lamb_params: nn.Parameter):
    optname_lamb = config.get('Optimizer', 'optimizer_lamb')
    kwargs_lamb = ast.literal_eval(config['Optimizer']['kwargs_lamb'])
    lr0_lamb = eval(config.get('Optimizer', 'lr0_lamb'))
    optim_lamb = getattr(torch.optim, optname_lamb)(lamb_params,
                                                    lr=lr0_lamb,
                                                    **kwargs_lamb)
    decay_gap_lamb = config.getint('Optimizer', 'decay_stepgap_lamb')
    decay_rate_lamb = eval(config.get('Optimizer', 'decay_rate_lamb'))
    sch_lamb = torch.optim.lr_scheduler.StepLR(optim_lamb,
                                               step_size=decay_gap_lamb,
                                               gamma=decay_rate_lamb)
    return optim_lamb, sch_lamb


def parse_rho(config, pde: PDE, use_dist=False, rank=0):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_ub_rho = config.getfloat('Network', 'scale_ub_rho')
    scale_lb_rho = config.getfloat('Network', 'scale_lb_rho')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
        'batch_norm': batch_norm,
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNtx(num_units,
                                  shell_func=shell_test,
                                  scale_ub=scale_ub_rho,
                                  scale_lb=scale_lb_rho,
                                  **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    # varscale = config.getboolean('Network', 'varscale')
    # if varscale:
    #     num_units = [pde.dim_x] + [width_rho] * num_hidden_rho + [1]
    #     scale_net = parse_scale_net(config, num_units, pde, kwargs_dnn)
    #     rhonn = make_var_scale_net(rhonn, scale_net)

    if use_dist is True:
        rhonn = DDP(rhonn.to(rank),
                    device_ids=[rank],
                    broadcast_buffers=not batch_norm)

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, rank, sav_name=None):

    batsize = config.getint('Training', 'batsize')
    if use_dist is True:
        wd_size = dist.get_world_size()
        batsize = max(1, int(batsize // wd_size))
        ip_time_gap = 1.0  # Prevent the output file from becoming excessively large when running on SLURM
    else:
        wd_size = 1
        ip_time_gap = 0.

    example = parse_example(config, use_dist)
    nw_settings = parse_network_settings(
        config,
        example,
        use_dist=use_dist,
        rank=rank,
    )
    log_func = parse_log_func(config, nw_settings, use_dist=use_dist)
    loss_clt = parse_loss_clt(config,
                              nw_settings,
                              use_dist=use_dist,
                              rank=rank)

    # loss_clt, optim_desc, optim_asc, kwarg_train =

    syspath_as_pilpath = config.getboolean('Training', 'syspath_as_pilpath')
    if syspath_as_pilpath is True:
        ctr_func = loss_clt.net_dict['unn'] if isinstance(
            example, HJB) else loss_clt.net_dict['vnn']
    else:
        ctr_func = None
    pathsamp_func = parse_pathsampler(config,
                                      example,
                                      ctr_func,
                                      world_size=wd_size,
                                      rank=rank)
    hist_dict = train(
        loss_clt,
        pathsamp_func,
        nw_settings['optim_desc'],
        nw_settings['optim_asc'],
        schs=nw_settings['schs'],
        batsize=batsize,
        ip_time_gap=ip_time_gap,
        log_func=log_func,
        max_iter=config.getint('Training', 'max_iter'),
        step_desc=config.getint('Training', 'inner_step_descend'),
        step_asc=config.getint('Training', 'inner_step_ascend'),
        enable_scaler=config.getboolean('Environment', 'enable_scaler'),
    )
    path_dict = None
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, PDEwithVtrue):
            example.produce_results(loss_clt.vnn,
                                    sav_path,
                                    ctrfunc_syspath=ctr_func)
            path_dict = example.res_on_path(loss_clt.vnn,
                                            ctrfunc_syspath=ctr_func)
        if (rank == 0) or (use_dist is False):
            Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
            pd.DataFrame(hist_dict).to_csv(f'{sav_path}log.csv', index=False)
            # ****** Disabled for memory leak issue ********#
            # save_hist(hist_dict, sav_path)
            if path_dict is not None:
                save_pathres(path_dict, sav_path)
    return hist_dict, path_dict


def task_on_gpu(rank: int,
                gpu_device: str,
                world_size: int,
                config,
                return_dict,
                sav_name: Optional[str] = None):
    assert gpu_device in ('cuda', 'xpu')
    torch.set_default_device(f'{gpu_device}:{rank}')
    use_dist = world_size > 1
    if use_dist is True:
        init_processgp(rank, world_size)
    set_torchdtype(config)
    set_seed(config, rank=rank)

    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean(
        'Example',
        'save_result_for_every_repeat_time',
    )
    hdict_list = []
    rdict_list = []
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, use_dist, rank, sav_name=savname_r)
        torch.xpu.empty_cache()
        torch.cuda.empty_cache()
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)
    if rank == 0:
        hist_summ = summary_hist(hdict_list)
        return_dict[rank] = hist_summ
        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            sav_config(config, sav_path)
            # if rep_time > 1:
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)
            has_resdict = any(rdict is not None for rdict in rdict_list)
            if has_resdict:
                path_summ = summary_repath(rdict_list)
                path_summ.to_csv(f'{sav_path}summary_path.csv')
                plot_path_summary(path_summ, sav_path)

    if use_dist is True:
        dist.barrier()
        dist.destroy_process_group()


def task_on_cpu(config, sav_name: str):
    set_torchdtype(config)
    set_seed(config)
    torch.set_default_device('cpu')

    hdict_list = []
    rdict_list = []
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    for r in range(rep_time):
        if (issav_everytime is True) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        elif (r == 0) and (sav_name is not None):
            savname_r = f'{sav_name}_r{r}_'
        else:
            savname_r = None
        hist_dict, res_dict = solve(config, False, None, sav_name=savname_r)
        hdict_list.append(hist_dict)
        rdict_list.append(res_dict)

    hist_summ = summary_hist(hdict_list)
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}_"
        sav_config(config, sav_path)
        # if rep_time > 1:
        hist_summ.to_csv(f'{sav_path}summary_hist.csv')
        plot_hist_summary(hist_summ, sav_path)

        has_resdict = any(rdict is not None for rdict in rdict_list)
        if has_resdict:
            path_summ = summary_repath(rdict_list)
            path_summ.to_csv(f'{sav_path}summary_path.csv')
            plot_path_summary(path_summ, sav_path)
    return hist_summ


def run_task(config, sav_name=None) -> pd.DataFrame:
    device, world_size = parse_device(config)
    if device in ('cuda', 'xpu'):
        print(f'Used device: {device} * {world_size}')
        if world_size == 1:
            return_dict = dict()
            task_on_gpu(0,
                        device,
                        world_size,
                        config,
                        return_dict,
                        sav_name=sav_name)
        else:
            set_master(config)
            return_dict = mp.Manager().dict()
            mp.spawn(task_on_gpu,
                     args=(device, world_size, config, return_dict, sav_name),
                     nprocs=world_size,
                     join=True)
        hist_df = return_dict[0]
    else:
        print(f'Used device: {device}')
        hist_df = task_on_cpu(config, sav_name=sav_name)
    return hist_df


def findfiles(base):
    for root, _, fs in os.walk(base):
        for f in fs:
            fullname = os.path.join(root, f)
            yield fullname


def get_taskfiles(path):
    taskfiles = [f for f in findfiles(path) if f.split('.')[-1] == 'ini']
    taskfiles.sort()
    return taskfiles


def main():
    matplotlib.use('Agg')
    if not os.path.isdir(TASK_PATH):
        os.mkdir(TASK_PATH)
    config_file = get_taskfiles(TASK_PATH)
    if len(config_file) == 0:
        config = get_config(DEFAULT_CONFIG)
        sav_name = Path(DEFAULT_CONFIG).stem
        run_task(config, sav_name=sav_name)
    else:
        for file in config_file:
            print(f'Task starts: {file}')
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, sav_name=sav_name)


if __name__ == '__main__':
    # torch.autograd.set_detect_anomaly(True)
    main()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/sampling.py <==
import torch

from ex_meta import PDE, BVP
from loss_meta import make_rate_limiter


def update_paths(path, new_path):
    if new_path is None:
        updated_path = path
    elif path is None:
        updated_path = new_path
    elif new_path.shape[1] >= path.shape[1]:
        updated_path = new_path
    else:
        old_path = path[:, new_path.shape[1]:]
        updated_path = torch.cat((old_path, new_path), dim=1)
    return updated_path


class PathSampler(object):

    def __init__(self,
                 pde: PDE,
                 size_per_epoch: int,
                 num_dt: int = 100,
                 dt: float = None,
                 ctr_func=None,
                 rank=None,
                 rate_newpath=0.2,
                 ip_time_gap=0.):
        self.pde = pde
        self.rank = rank

        self.size_per_epoch = size_per_epoch
        self.epoch = 0.
        self.epoch_finished = 0.
        self.path_idx = torch.randperm(self.size_per_epoch)

        if rate_newpath <= 0.:
            num_newpath = 0
        elif rate_newpath >= 1.0:
            num_newpath = self.size_per_epoch
        else:
            num_newpath = int(self.size_per_epoch * rate_newpath)
            num_newpath = max(1, num_newpath)
        self.num_newpath = num_newpath

        self.num_dt = num_dt
        if dt is not None and (not isinstance(pde, BVP)):
            raise ValueError(
                "The 'dt' argument should only be provided for BVP problems.")

        if not isinstance(pde, BVP):
            te = pde.te
        else:
            te = dt
        self.te = te
        self.dt = (te - pde.t0) / num_dt
        t_path = torch.linspace(pde.t0, te, self.num_dt + 1)
        self.t_path = t_path.unsqueeze(-1).unsqueeze(-1)

        self.t_path = t_path
        self.ctr_func = ctr_func

        self.rate_limiter = make_rate_limiter(print_gap=ip_time_gap)

    def gen_xtpath(self, num_path, ctr_func=None):
        x0 = self.pde.x0_points(num_path)
        x0 = x0[torch.randperm(x0.shape[0])]
        if ctr_func is None:
            xt = self.pde.gen_pilpath(x0, self.te, self.num_dt)
        else:
            xt, _ = self.pde.gen_syspath(x0, self.te, self.num_dt, ctr_func)
        # xt: [t0 to tN, path, dim of x]
        return xt

    def gen_sgmsys_offline(self, t_path, xt_path: torch.Tensor):
        dwt_shape = (xt_path.shape[0], xt_path.shape[1], self.pde.dim_w)
        dwt = torch.normal(mean=0.,
                           std=torch.sqrt(self.dt),
                           size=dwt_shape,
                           device=self.rank)
        sgmt_path = self.pde.sgm_sys(t_path, xt_path, None, dwt)
        return sgmt_path

    def gen_musys_offline(self, t_path, xt_path):
        mut_path = self.pde.mu_sys(t_path, xt_path, None) * self.dt
        return mut_path

    def gen_ft_offline(self, t_path, xt_path):
        return self.pde.f(t_path, xt_path, None)

    def gen_xtpil_offlines(self, num_path, ctr_func=None):
        with torch.no_grad():
            xt_pil = self.gen_xtpath(num_path, ctr_func=ctr_func)

        path_print = ['Xt_pilot']
        xtsys_offline = xt_pil[:-1]
        if self.pde.sgmsys_online is False:
            sgmt_path = self.gen_sgmsys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + sgmt_path
            path_print.append('mu_offline')
        if self.pde.musys_online is False:
            mut_path = self.gen_musys_offline(self.t_path[:-1], xt_pil[:-1])
            xtsys_offline = xtsys_offline + mut_path
            path_print.append('sigma_offline')

        if self.pde.f_online is False:
            ft_offline = self.gen_ft_offline(self.t_path, xt_pil)
        else:
            ft_offline = None

        if self.rate_limiter():
            print(
                f'Rank {self.rank}: new paths are generated for {path_print}, \nnum_newpath={self.num_newpath}/{self.size_per_epoch}'
            )
        return xt_pil, xtsys_offline, ft_offline

    def get_pathbat(self, bat_size):

        if self.epoch == 0.:
            offlines = self.gen_xtpil_offlines(self.size_per_epoch,
                                               ctr_func=None)
            self.xt_pil = offlines[0]
            self.xtsys_offline = offlines[1]
            self.ft_offline = offlines[2]
        elif (self.epoch - self.epoch_finished) >= 1.:
            # If an entire epoch has be finished, then update the paths
            offlines = self.gen_xtpil_offlines(self.num_newpath,
                                               ctr_func=self.ctr_func)
            self.xt_pil = update_paths(self.xt_pil, offlines[0])
            self.xtsys_offline = update_paths(self.xtsys_offline, offlines[1])
            self.ft_offline = update_paths(self.ft_offline, offlines[2])
            self.epoch_finished += 1.

        bat_idx = self.path_idx[:bat_size]
        xt_bat = self.xt_pil[:, bat_idx]
        if self.xtsys_offline is not None:
            xtsysoff_bat = self.xtsys_offline[:, bat_idx]
        else:
            xtsysoff_bat = None
        if self.ft_offline is not None:
            ftoff_bat = self.ft_offline[:, bat_idx]
        else:
            ftoff_bat = None
        self.epoch += min(bat_size / self.size_per_epoch, 1.)
        self.path_idx = self.path_idx.roll(-bat_size)

        # xt_bat, ftoff_bat: [t_0 to t_N, batch, dim of x]
        # xtsysoff_bat: [t_0 to t_{N-1}, batch, dim of self]
        return xt_bat, xtsysoff_bat, ftoff_bat


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/sav_res_via_exmeta.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist


def is_save_res():
    # determine whether to save results in the current process
    if dist.is_available() and dist.is_initialized():
        is_save = (dist.get_rank() == 0)
    else:
        is_save = True
    return is_save


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def plot_on_curve(s, v_true, v_approx, sav_prefix, labels=None, ylim=None):
    if labels is None:
        labels = ['True', 'Predicted']
    plt.plot(s, v_true, label=labels[0], color='blue')
    plt.scatter(s, v_approx, label=labels[1], color='red')
    if ylim is not None:
        plt.ylim(*ylim)
    plt.legend()
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(sav_prefix)
    plt.close()


def save_res_oncurve(sav_prefix, curve_name, s, vtrue_x0s, vapprox_x0s):
    res_header = []
    res_col = []
    for (cname, si, vtrue, vappr) in \
            zip(curve_name, s, vtrue_x0s, vapprox_x0s):
        res_header.extend(
            [f'coord_{cname}', f'vtrue_{cname}', f'vappr_{cname}'])
        res_col.extend(
            [tensor2ndarray(si),
             vtrue.squeeze(-1),
             vappr.squeeze(-1)])
    res_arr = np.stack(res_col, axis=1)
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
    np.savetxt(sav_prefix + 'res_on_line.csv',
               res_arr,
               delimiter=',',
               header=','.join(res_header))


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def res_on_curve(t,
                 vappr_func,
                 vtrue_func,
                 s,
                 x_s,
                 curve_name,
                 sav_prefix,
                 y_min=None,
                 y_max=None):
    assert len(s) == len(x_s)
    assert len(x_s) == len(curve_name)
    if type(t) is float:
        t_uns = torch.tensor(t).unsqueeze(-1)
    else:
        t_uns = t.unsqueeze(-1)
    vtrue_xs = [tensor2ndarray(vtrue_func(t_uns, x)) for x in x_s]
    vapprox_xs = [tensor2ndarray(vappr_func(t_uns, x)) for x in x_s]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([vtrue_xs, vapprox_xs])
        v_min = np.nanmin([vtrue_xs, vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    if is_save_res():
        save_res_oncurve(sav_prefix, curve_name, s, vtrue_xs, vapprox_xs)
        for i in range(len(s)):
            plot_on_curve(s[i].cpu().numpy(),
                          vtrue_xs[i],
                          vapprox_xs[i],
                          sav_prefix + curve_name[i] + '.pdf',
                          ylim=(y_min, y_max))


def res_on_curve_ver2(vappr_func,
                      vtrue_func,
                      xcurve_gen,
                      sav_prefix,
                      t=0.,
                      y_min=None,
                      y_max=None,
                      type_vappr='plot',
                      type_vtrue='scatter'):
    assert type_vappr in ('plot', 'scatter')
    assert type_vtrue in ('plot', 'scatter')

    if type(t) is float:
        t_uns = torch.tensor(t).unsqueeze(-1)
    else:
        t_uns = t.unsqueeze(-1)
    curve_name, s_true, xs_true = xcurve_gen(num_points=51)
    num_pts = 1001 if type_vappr == 'plot' else 51
    _, s_appr, xs_appr = xcurve_gen(num_points=num_pts)

    s_true = [tensor2ndarray(s) for s in s_true]
    s_appr = [tensor2ndarray(s) for s in s_appr]
    vtrue_xs = [tensor2ndarray(vtrue_func(t_uns, x)) for x in xs_true]
    vapprox_xs = [tensor2ndarray(vappr_func(t_uns, x)) for x in xs_appr]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([np.nanmax(v) for v in vtrue_xs + vapprox_xs])
        v_min = np.nanmin([np.nanmin(v) for v in vtrue_xs + vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    res_header = []
    res_col = []
    for (cname, strue, vtrue, sappr, vappr) in \
            zip(curve_name, s_true, vtrue_xs, s_appr, vapprox_xs):
        res_header.extend([
            f's_of_{cname}_for_vtrue',
            f'vtrue_{cname}',
            f's_of_{cname}_for_vappr',
            f'vappr_{cname}',
        ])
        res_col.extend([strue, vtrue.squeeze(-1), sappr, vappr.squeeze(-1)])

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(res_col).transpose().to_csv(sav_prefix + 'data.csv',
                                                 index=False,
                                                 header=res_header)
        for strue, vtrue, sappr, vappr, cname in zip(
                s_true,
                vtrue_xs,
                s_appr,
                vapprox_xs,
                curve_name,
        ):
            if type_vappr == 'plot':
                plt.plot(sappr, vappr, label='Predicted', color='blue')
            else:
                plt.scatter(sappr, vappr, label='Predicted', color='red')
            if type_vtrue == 'plot':
                plt.plot(strue, vtrue, label='True', color='blue')
            else:
                plt.scatter(strue, vtrue, label='True', color='red')
            plt.ylim(y_min, y_max)
            plt.legend()
            Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def plot_vtx_1d(t0, te, v_func, t_scatter, x_scatter, sav_prefix):
    x_lim0 = torch.min(x_scatter)
    x_lim1 = torch.max(x_scatter)
    x_contourf = torch.linspace(x_lim0, x_lim1, 40)
    t_contourf = torch.linspace(t0, te, 50)
    v_val = torch.stack([
        v_func(t.unsqueeze(-1), x_contourf.unsqueeze(-1)) for t in t_contourf
    ])
    v_contourf = v_val.squeeze(-1).transpose(1, 0)
    tcont_np = tensor2ndarray(t_contourf)
    xcont_np = tensor2ndarray(x_contourf)
    vcont_np = tensor2ndarray(v_contourf)
    tscat_np = tensor2ndarray(t_scatter.squeeze())
    xscat_np = tensor2ndarray(x_scatter[..., 0])

    plt.figure(figsize=(5, 3))
    plt.contourf(tcont_np, xcont_np, vcont_np, levels=30, cmap='viridis')
    cbar = plt.colorbar()
    cbar.set_label("$v(t, x)$")
    plt.plot(
        tscat_np,
        xscat_np,
        marker='o',
        markersize=5,
        color='white',
        markeredgecolor='black',
        linestyle='none',
        alpha=0.6,
        label=r'Samples of $X_t$',
    )
    plt.ylabel(r'$x$')
    plt.xlabel(r'$t$')
    xlim0 = float(t0) - 0.025 * float(te - t0)
    xlim1 = float(te) + 0.025 * float(te - t0)
    plt.xlim(xlim0, xlim1)
    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}v2dplot.pdf')
    plt.close()


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/sav_res_via_runtask.py <==
from itertools import cycle
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False,
              figsize=None):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)  # affects mem. leak
    plt.xlabel(xlabel)  # affects mem. leak
    plt.ylabel(ylabel)  # affects mem. leak
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(x_arr,
                             ylow_arr,
                             yup_arr,
                             facecolor=color,
                             alpha=0.5 * alpha)
    plt.ylim(ylim0, ylim1)  # affects mem. leak
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    # save and load to avoid memory leak
    pd.DataFrame(hist_dict).to_csv(f'{sav_prefix}log.csv', index=False)
    hist_df = pd.read_csv(f'{sav_prefix}log.csv')
    it_arr = np.array(hist_df['it'])

    if 'pde_loss' in hist_df:
        plot_hist(
            sav_prefix + 'pde_loss_hist.pdf',
            (it_arr, ),
            (hist_df['pde_loss'], ),
        )

    if 'ctr_loss' in hist_df:
        g1_hist = hist_df['ctr_loss'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(g1_hist)
        plot_hist(sav_prefix + 'ctr_loss.pdf', (it_arr, ), (g1_hist, ),
                  yscal='linear',
                  ylim0=ylim0,
                  ylim1=ylim1)

    if ("cost" in hist_df) and ("vtrue_on_x0cost" in hist_df):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_df) and ("rel_linferr" in hist_df):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_df:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_df:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)

    if 'pde_loss' in hist_df.columns:
        plot_hist(sav_name + 'summary_pdeloss.pdf', (it_arr, ),
                  (hist_df['pde_loss', 'mean'], ),
                  std_arr_list=(hist_df['pde_loss', 'std'], ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if 'ctr_loss' in hist_df.columns:
        ctr_loss = hist_df['ctr_loss', 'mean'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(ctr_loss)
        plot_hist(sav_name + 'summary_ctrloss.pdf', (it_arr, ), (ctr_loss, ),
                  std_arr_list=(hist_df['ctr_loss', 'std'], ),
                  lable_list=None,
                  yscal='linear',
                  alpha=1.0,
                  two_side_std=False,
                  ylim0=ylim0,
                  ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    # record_l2err = ('rel_l2err', 'mean') in hist_df.columns \
    #     and ('rel_l2err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns

    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    # if record_l2err:
    #     mean_l2err = hist_df['rel_l2err', 'mean'].to_numpy()
    #     std_l2err = hist_df['rel_l2err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, it_arr),
                  (mean_linferr, mean_l1err),
                  std_arr_list=(std_linferr, std_l1err),
                  lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_l1err:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_l1err, ),
                  std_arr_list=(std_l1err, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)
    elif record_linferr:
        plot_hist(sav_name + 'summary_error.pdf', (it_arr, ), (mean_linferr, ),
                  std_arr_list=(std_linferr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('rel_everr', 'mean') in hist_df.columns) \
            and (('rel_everr', 'mean') in hist_df.columns):
        mean_everr = hist_df['rel_everr', 'mean'].to_numpy()
        std_everr = hist_df['rel_everr', 'std'].to_numpy()
        plot_hist(sav_name + 'summary_ev_error.pdf', (it_arr, ),
                  (mean_everr, ),
                  std_arr_list=(std_everr, ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_df = hist_df[[('cost', 'mean'), ('cost', 'std'),
                           ('vtrue_on_x0cost', 'mean'),
                           ('vtrue_on_x0cost', 'std')]].dropna()
        if len(cost_df) > 0:
            it_cost = cost_df.index.to_numpy()
            mean_cost = cost_df['cost', 'mean'].to_numpy()
            std_cost = cost_df['cost', 'std'].to_numpy()
            mean_vtrue_t0 = cost_df['vtrue_on_x0cost', 'mean'].to_numpy()
            std_vtrue_t0 = cost_df['vtrue_on_x0cost', 'std'].to_numpy()
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (it_cost, it_cost),
                (mean_cost, mean_vtrue_t0),
                std_arr_list=(std_cost, std_vtrue_t0),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/srun_gpu1.sh <==
#!/bin/bash
#SBATCH -A cai_deepmartnet_0001
#SBATCH --gpus=1
#SBATCH --job-name=runtask
#SBATCH --output=output-%j.log

# 定义错误日志路径
ERROR_LOG="slurm-error-${SLURM_JOB_ID}.log"
TMP_ERROR_LOG="/tmp/slurm-error-${SLURM_JOB_ID}.tmp"

# 清理函数：仅在出错时生成 error-%j.log
cleanup() {
    if [ -f "$TMP_ERROR_LOG" ]; then
        if [ -s "$TMP_ERROR_LOG" ]; then
            mv "$TMP_ERROR_LOG" "$ERROR_LOG"
        else
            rm -f "$TMP_ERROR_LOG"
        fi
    fi
}
trap cleanup EXIT

# 将标准错误重定向到临时文件
exec 2>"$TMP_ERROR_LOG"

# 设置 Python 不缓冲输出
export PYTHONUNBUFFERED=1

# 加载模块
module load gcc/11.2.0
module load cuda/12.4.1-nsrijq7

# 记录开始时间
start_time=$(date +%s)

# 执行程序
python runtask.py

# 获取程序退出状态码
exit_code=$?

# 记录结束时间并计算运行时间
end_time=$(date +%s)
duration=$((end_time - start_time))
hours=$((duration / 3600))
minutes=$(((duration % 3600) / 60))
seconds=$((duration % 60))

# 构造成功日志文件名
success_log="run-success-${SLURM_JOB_ID}.log"

# 根据退出码决定行为
if [ $exit_code -eq 0 ]; then
    # 成功运行：生成成功日志文件，记录运行时间，并删除 output 日志
    echo "Program completed successfully." > "$success_log"
    echo "Total runtime: ${hours}h ${minutes}m ${seconds}s." >> "$success_log"
    rm -f "output-${SLURM_JOB_ID}.log"
fi

# 脚本结束
exit $exit_code

==> RDO-PINN-R1-ArXiv/CodeAndFig0812/Subsection_4.5/Weak-Form-DRDM---m377/taskmaker.py <==
# Produce task files, which will be used by runtask.py

from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def batsize_default(dim_x, _rs):
    if dim_x <= 1000:
        bsz = 256
    elif dim_x <= 5000:
        bsz = 128
    elif dim_x <= 10000:
        bsz = 64
    else:
        bsz = 32
    return bsz


def eposize_default(dim_x):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def fix_lrfunc(_dim_x):
    return 1e-3, 1e-3, 1e-3


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x):
    if dim_x <= 100:
        wid = 5 * dim_x
    elif dim_x <= 1000:
        wid = 2 * dim_x
    else:
        wid = dim_x
    wid = max(wid, 100)
    return wid


def set_method(config, meth):

    if meth == 'MartNet':
        method_pde = 'QuasiMartNet'
        method_soc = 'SocMartNet'
    elif meth == 'DfMartNet':
        method_pde = 'DfQuasiMartNet'
        method_soc = 'DfSocMartNet'
    elif meth == 'RdmStrForm':
        method_pde = 'QuasiRdmStrForm'
        method_soc = 'SocRdmStrForm'
    elif meth == 'Pinn':
        method_pde = 'QuasiPinn'
        method_soc = 'SocPinn'
    else:
        raise ValueError(f'Unknown method {meth}.')

    config.set('Example', 'method_pde', method_pde)
    config.set('Example', 'method_soc', method_soc)
    return config


def make_task(
    dimx_list,
    example_list,
    numdt_list,
    meth_list,
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    syspath_as_pilpath=True,
    batsize_func=batsize_default,
    eposize_func=eposize_default,
    enable_autocast=False,
    use_multiscale=False,
    scale_ub_rho=10.,
    use_varscale=False,
    optimizer='Adam',
    num_rdmsamp_list=None,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for meth, rs, dimx, exmaple, num_dt in product(
            meth_list,
            num_rdmsamp_list,
            dimx_list,
            example_list,
            numdt_list,
    ):

        bsz = batsize_func(dimx, rs)
        esz = eposize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))

        config = set_method(config, meth)
        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        config.set('Network', 'scale_ub_rho', str(scale_ub_rho))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        config.set('Optimizer', 'optimizer_u', optimizer)
        config.set('Optimizer', 'optimizer_v', optimizer)
        config.set('Optimizer', 'optimizer_lamb', optimizer)
        config.set('Optimizer', 'optimizer_rho', optimizer)

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        max_it = maxit_func(dimx)
        config.set('Training', 'num_dt', str(num_dt))
        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'batsize', str(bsz))
        config.set('Training', 'epochsize', str(esz))
        config.set('Training', 'syspath_as_pilpath', str(syspath_as_pilpath))
        if rs is not None:
            config.set('RdmStrForm', 'num_rdmsamp', str(rs))

        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{meth}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}_N{num_dt}{ScaleNw}_BZ{bsz}'
        if meth == 'RdmStrForm':
            sav_name = f'{sav_name}_RS{rs}'

        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = maxit_long
    maxit_func = lambda d: 10000 if d <= 10000 else 24000
    # maxit_func = maxit_default
    # width_func = lambda d: int(d // 100) + 100
    width_func = lambda _d: 128
    # width_func = default_width
    width_rho = 128
    # num_hidd = 6
    # lr0_func = default_lr0func
    # lr0_func = small_lrfunc
    lr0_func = lambda _d: (1e-3, 1e-3, 1e-3)

    rate_lr0_lrend = 1e-3
    num_rdmsamp_list = [8, 32, 128]

    # batsize_func = batsize_default
    # batsize_func = lambda _d, rs: int(512 // rs)
    batsize_func = lambda _d, _rs: 100
    # eposize_func = eposize_default

    num_hidd = 4
    # lr0_func = fix_lrfunc
    eposize_func = lambda _d: 1000

    syspath_as_pilpath = True
    enable_autocast = False
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 100.

    meth_list = ['RdmStrForm']
    # 'Pinn', 'MartNet', 'DfMartNet', 'RdmStrForm'

    optimizer = 'Adam'
    # optimizer = 'RMSprop'
    repeat_time = 5
    dimx_list = [100, 1000, 5000, 10000, 100000]
    # dimx_list = [100000]
    numdt_list = [100]
    # numdt_list = [int(8 * (128 / 8)**(i / 10)) for i in range(1, 11)]
    # dimx_list = [100, 1000]
    exa_list = [
        # 'Shock1a',
        # 'Shock1b',
        # 'Shock1b',
        # 'Shock1c',
        # 'Shock1d',
        # 'Shock1e',
        # 'Shock1f',
        # 'BlackScholes',
        # 'BlackScholes02',
        # 'QLP_HJB0a',
        # 'QLP_HJB0b',
        # 'HJB2v',
        # 'HjbHopfCole1aPert1',
        # 'HjbHopfCole1aPert1div2',
        # 'HjbHopfCole1aPert1div4',
        # 'HjbHopfCole1aPert1div8',
        # 'HjbHopfCole1aPert0',
        # 'Shock1aBmPil',
        # 'Shock1bBmPil',
        # 'HJB1a',
        # 'HjbHopfColeSumG',
        # 'HjbHopfCole1aBmPil',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'QLP1DiffusionA',
        # 'QLP1DiffusionB',
        # 'QLP1DiffusionC',
        # 'QLP1DiffusionD',
        # 'QLP1DiffusionE',
        # 'QLP1DiffusionF',
        # 'QLP1DiffusionG',
        # 'QLP1DiffusionH',
        'AllenCahnBVP',
        'SineGordonBVP',
    ]

    make_task(
        dimx_list,
        exa_list,
        numdt_list,
        meth_list,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        syspath_as_pilpath=syspath_as_pilpath,
        batsize_func=batsize_func,
        eposize_func=eposize_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
        num_rdmsamp_list=num_rdmsamp_list,
    )


if __name__ == "__main__":
    main()

